The Encyclopedic Reference of Critical Points for SO(8)-Gauged N=8 Supergravity Part 1: Cosmological Constants in the Range -\Lambda/g^2 \in [6;14.7)

This article is part of a collection that strives to collect and provide in an unified form data about all the critical points on the scalar manifold of SO(8)-gauged N=8 supergravity in four dimensions known so far. The vast majority of these were obtained using the enhanced sensitivity backpropagation method introduced by the author in 2008. This part of the collection describes 41 critical points, 7 of which have been known for more than two decades, 8 of which were discovered recently, and 26 are novel. The residual gauge symmetries of these 41 critical points (likely) are SO(8) with N=8 SUSY (1x), SO(7) (2x), SU(4) (1x), G2 with N=1 SUSY (1x), SU(3)xU(1) with N=2 SUSY (1x), SO(3)xSO(3) (2x), SO(3)xU(1)xU(1) (1x), SO(3)xU(1) (3x), SO(3) (3x), U(1)xU(1) with N=1 SUSY (1x), U(1)xU(1) without SUSY (4x), U(1) (11x), and None (10x). Analytic conjectures (not yet proven but overwhelmingly likely correct) are given for the locations and cosmological constants of some critical points.

==> anc/S0600000.report <==
 Potential:                 -6.0
   Quality:          -100.000000
   Dim(GG):                   28
  S-Masses:       70x  -2.000000
  G-Masses:        8x  +1.000000
  F-Masses:       56x  +0.000000
=== Position ===


==> anc/S0600000.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
quality: -100.000000
potential: -6.000000
  0: 0.0
  1: 0.0
  2: 0.0
  3: 0.0
  4: 0.0
  5: 0.0
  6: 0.0
  7: 0.0
  8: 0.0
  9: 0.0
 10: 0.0
 11: 0.0
 12: 0.0
 13: 0.0
 14: 0.0
 15: 0.0
 16: 0.0
 17: 0.0
 18: 0.0
 19: 0.0
 20: 0.0
 21: 0.0
 22: 0.0
 23: 0.0
 24: 0.0
 25: 0.0
 26: 0.0
 27: 0.0
 28: 0.0
 29: 0.0
 30: 0.0
 31: 0.0
 32: 0.0
 33: 0.0
 34: 0.0
 35: 0.0
 36: 0.0
 37: 0.0
 38: 0.0
 39: 0.0
 40: 0.0
 41: 0.0
 42: 0.0
 43: 0.0
 44: 0.0
 45: 0.0
 46: 0.0
 47: 0.0
 48: 0.0
 49: 0.0
 50: 0.0
 51: 0.0
 52: 0.0
 53: 0.0
 54: 0.0
 55: 0.0
 56: 0.0
 57: 0.0
 58: 0.0
 59: 0.0
 60: 0.0
 61: 0.0
 62: 0.0
 63: 0.0
 64: 0.0
 65: 0.0
 66: 0.0
 67: 0.0
 68: 0.0
 69: 0.0


==> anc/S0668740.report <==
 Potential:       -6.68740304976
   Quality:       -22.4566564147
   Dim(GG):                   21
  S-Masses: 1x  +6.000000 ; 7x  +0.000000 ; 35x  -1.200000 ; 27x  -2.400000
  G-Masses:        8x  +1.350000
  F-Masses: 8x  +2.700000 ; 48x  +0.075000
=== Position ===
1 2 3 8[s]: -0.201180
1 2 4 7[s]: -0.201180
1 2 5 6[s]: +0.201180
1 3 4 5[s]: -0.201180
1 3 6 7[s]: +0.201180
1 4 6 8[s]: -0.201180
1 5 7 8[s]: -0.201180
2 3 4 6[s]: +0.201180
2 3 5 7[s]: +0.201180
2 4 5 8[s]: -0.201180
2 6 7 8[s]: +0.201180
3 4 7 8[s]: +0.201180
3 5 6 8[s]: -0.201180
4 5 6 7[s]: -0.201180


==> anc/S0668740.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -6.687403049764220240032329613109272474634818444880270721829
quality: -22.4566564147
  0: -0.15088480429057121771014737569729629416253584704653898198405
  1: -0.10058986952695915846751883520542635064409903006266392588798
  2: -0.25147467381753037617770720696510655665836100142651230109526
  3: -0.2011797390546078737117034974510194659132048166016175391076
  4: -0.15088480429066819185728268951214044702867456541104798799292
  5: -0.10058986952710721971923711478188751519364687303427722308781
  6: -0.05029493476355004585293413654732261703701770089379766456701
  7: 0.000000000000013003003711174101026039877685847535298952975992099520944254
  8: -0.20117973905388363557095244791314758979029635857499772692086
  9: -0.0000000000000012472030940227089948273136642436521567785558832505940532322
 10: -0.00000000000004210932301284369551175112371715513242758488438445151610525
 11: 0.000000000000015198761895941581337730913725806758966660399897593954544322
 12: 0.00000000000003074067647003185059433115441505628493820277570780212969618
 13: -0.0000000000000793640601497797708773053351995007251327119535274253359928
 14: -0.00000000000001300300375930478830665290885689189427450125513097379335463
 15: 0.000000000000000834893252603711419256758604317772357978395445822545874639
 16: -0.0000000000000013059198991823337879643359096215456319257443836131408498186
 17: 0.0000000000000011358038490771139911240464740854819049123018918609814241202
 18: -0.0000000000000007042355473603516454454083871069841542517291650093493585835
 19: 0.000000000000003239309675997204561941902985734409491973332563277914911177
 20: 0.000000000000001247203085838583543534825900481422227950234236629638928903
 21: 0.00000000000004210932302520424409223899490960201137707965641878551459927
 22: -0.000000000000015198761843536842293270447114602950202384397113824774757455
 23: -0.0000000000000307406765153894563498889776152705442056896856913507510833
 24: 0.00000000000007936406020861488715541068153076424004565083161609464725459
 25: -0.000000000000000983233639067676759002737818385315238220270218374650931218
 26: -0.0000000000000009228472970588263971349707277193829013570272811212194900587
 27: 0.0000000000000008822760925193198072307587569781054896230095674784903324073
 28: 0.0000000000000019371683020648251940237551504685567167822733427555047666614
 29: 0.000000000000001075647733833502935626414424694717452135640051745316839179
 30: 0.0000000000000028425790113212053415773127840066661833619670043489703140354
 31: -0.00000000000000769849052567032584982406918499694542661603395810998742454
 32: -0.000000000000002467270273084029404640075377507492072649307564548865796351
 33: 0.000000000000007294906416344504360333110469158321934536834671487579286264
 34: -0.000000000000023819416270133368220260084930617638043272266148428842508
 35: 0.0
 36: 0.0
 37: 0.0
 38: 0.0
 39: 0.0
 40: 0.0
 41: 0.0
 42: 0.0
 43: 0.0
 44: 0.0
 45: 0.0
 46: 0.0
 47: 0.0
 48: 0.0
 49: 0.0
 50: 0.0
 51: 0.0
 52: 0.0
 53: 0.0
 54: 0.0
 55: 0.0
 56: 0.0
 57: 0.0
 58: 0.0
 59: 0.0
 60: 0.0
 61: 0.0
 62: 0.0
 63: 0.0
 64: 0.0
 65: 0.0
 66: 0.0
 67: 0.0
 68: 0.0
 69: 0.0


==> anc/S0698771.report <==
 Potential:       -6.98771242969
   Quality:       -30.9092760188
   Dim(GG):                   21
  S-Masses: 1x  +6.000000 ; 7x  +0.000000 ; 35x  -1.200000 ; 27x  -2.400000
  G-Masses:        8x  +1.350000
  F-Masses: 8x  +2.700000 ; 48x  +0.075000
=== Position ===
1 2 3 4[c]: +0.240606
1 2 5 8[c]: -0.240606
1 2 6 7[c]: -0.240606
1 3 5 7[c]: +0.240606
1 3 6 8[c]: -0.240606
1 4 5 6[c]: -0.240606
1 4 7 8[c]: -0.240606
2 3 5 6[c]: +0.240606
2 3 7 8[c]: +0.240606
2 4 5 7[c]: +0.240606
2 4 6 8[c]: -0.240606
3 4 5 8[c]: +0.240606
3 4 6 7[c]: +0.240606
5 6 7 8[c]: -0.240606


==> anc/S0698771.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -6.987712429686842801278667714785302226754497580085811849605
quality: -30.9092760188
  0: -0.00000000000000000000000000000000000000000000000000000005141880605314781226339854036175366715907376052214419040439
  1: -0.000000000000000000000000000000000000000000000000000000008757455484085487643452473952672134974395293669557588762903
  2: 0.00000000000000000000000000000000000000000000000000000002878687638503416532309451204462675818659007350249893290273
  3: -0.000000000000000000000000000000000000000000000000000000009948816870394961073556863659899692364423746755689645156365
  4: 0.00000000000000000000000000000000000000000000000000000004442807253589959208476815308970089885179643557464620583626
  5: 0.0000000000000000000000000000000000000000000000000000000019986105857858804651325203802706763318615068584390121982947
  6: -0.00000000000000000000000000000000000000000000000000000004169755808199471770248597147164245437655465222497841018207
  7: -0.00000000000000000000000000000000000000000000000000000000712948101830257655364262433175976886071780874765077233053
  8: -0.000000000000000000000000000000000000000000000000000000005982301190331352439615443876771502370217540303596997031221
  9: 0.000000000000000000000000000000000000000000000000000000008374230095878334729227321216850441867427760633813412398655
 10: -0.000000000000000000000000000000000000000000000000000000021920436508220529437332831032044021665898645512797958770045
 11: -0.00000000000000000000000000000000000000000000000000000001385422357801871797497647756176142096167035635159104888569
 12: 0.000000000000000000000000000000000000000000000000000000014851342007597121320860545432436260495662848622825127436687
 13: 0.000000000000000000000000000000000000000000000000000000005849938560544153391125250368433354872799570264632795109985
 14: -0.000000000000000000000000000000000000000000000000000000033303099540016546981515095824775092968059842129567900792474
 15: 0.000000000000000000000000000000000000000000000000000000020083216191422433348574640774407186127973911161108187073546
 16: 0.00000000000000000000000000000000000000000000000000000006386058709199244025293875440414581999056432879996947877776
 17: 0.000000000000000000000000000000000000000000000000000000024395653166052527199572140050195854203665785519650054891186
 18: -0.00000000000000000000000000000000000000000000000000000001723084760823107887470759154098156671561899551949520889244
 19: 0.000000000000000000000000000000000000000000000000000000008641564772699085925279879332082479505389591842733096415133
 20: 0.000000000000000000000000000000000000000000000000000000006664299735285114371333438912010712941131860699602906939606
 21: -0.000000000000000000000000000000000000000000000000000000020149459132258554381258937504429355657721358965572523156034
 22: -0.00000000000000000000000000000000000000000000000000000003414308098203740234606938288597212816242424336350137995989
 23: 0.00000000000000000000000000000000000000000000000000000000286645039644334956369829628787534284668527386203980581346
 24: -0.00000000000000000000000000000000000000000000000000000005473064705558339048422283880103671280694911019078001244786
 25: 0.000000000000000000000000000000000000000000000000000000019373158207510833829868188220798142879014040555996612162366
 26: -0.000000000000000000000000000000000000000000000000000000011981042213168436112903111060215886340566044590141673222954
 27: 0.00000000000000000000000000000000000000000000000000000001883410817221018742293983131937751197350319422635975633181
 28: -0.000000000000000000000000000000000000000000000000000000009231778879644661186209794819608151966887002445978226368783
 29: 0.00000000000000000000000000000000000000000000000000000001333967486913369570393587014963123959408286935625223617553
 30: -0.000000000000000000000000000000000000000000000000000000010045102754610244358724034285180162085914783869462182504814
 31: 0.000000000000000000000000000000000000000000000000000000013642811570847405469157333872859321192826949874605138106955
 32: -0.000000000000000000000000000000000000000000000000000000012960778830473846129319027407282802758220294384694630301824
 33: 0.000000000000000000000000000000000000000000000000000000016001869865403161581764925480251454137001565141588579915505
 34: -0.00000000000000000000000000000000000000000000000000000001283384576118821297440419568203629077100385028787708828976
 35: 0.06015147813245039616204827473773795268942945911006832867555
 36: -0.00000000000000001611622090360673588700272598863981088335547771286749095944
 37: -0.0601514781324504395433161519106897341760114253356064158092
 38: -0.000000000000000002546454544222782164516004375539898134814572846277839247414
 39: -0.06015147813245044627131732438735419148707494941086720350158
 40: -0.00000000000000002294947649101643859548854028555339277513064472411881210836
 41: 0.06015147813245041985444072203604982485425599269796749933051
 42: -0.000000000000000009387545785248165045986390642692707728292667998232921215105
 43: -0.000000000000000011530481806209545939764702463007412043461274059472428104277
 44: -0.12030295626490086428756515262406904215839070411264663413646
 45: -0.000000000000000023727390467595630765733158696992763095559507868754578154817
 46: -0.12030295626490088131714856984277174371523964045472505657147
 47: -0.12030295626490086008552247404769090632765922478425920440533
 48: -0.000000000000000004767331190959977492343860980916519086406385373205060417705
 49: -0.000000000000000001855435239230998418843969434827292087750944844197192252998
 50: -0.0000000000000000027510083256162934526440420596587073666368719729721896062436
 51: -0.000000000000000005891937043205197260669793464446465813892137995866175845129
 52: -0.000000000000000005126621397184678463253083087906859598169451247667587600676
 53: -0.0000000000000000015099160624471919698751879864301725856191003053855182493304
 54: -0.000000000000000001419801931693120899720302913161397528208544138579373800092
 55: -0.000000000000000004166887185582038924757551224728918493955475398696579362404
 56: -0.000000000000000009704939576844253556022723253335814038305437970902782002572
 57: -0.000000000000000005527622118174941720880309200084141303480287215207645950989
 58: -0.000000000000000001835972502452565324024645013318606560255353693558452791597
 59: 0.000000000000000000560187660160363172270761538250892651051579251957433067501
 60: -0.00000000000000001369182764325067151924213114897359647227652961645649675691
 61: 0.12030295626490084940915399741339195075339200138705248931007
 62: 0.12030295626490085115870371352690100674830017230001112905037
 63: -0.000000000000000003945254909083624567153168831873231447629264983023536287993
 64: -0.00000000000000000639228179462719581445865949195306691788158795242278509693
 65: -0.000000000000000003643281029717761917190568393475106748735891847107725589594
 66: -0.000000000000000008919815750716959884943828241693238491304538604926040326253
 67: 0.12030295626490084780414107062519005723666542344977675192929
 68: -0.0000000000000000020502219655976184806250085323930841655310803912064933190416
 69: 0.000000000000000001228145683721265178831662616722101117605850793862536636017


==> anc/S0719157.report <==
 Potential:        -7.1915756261
   Quality:       -31.1710537462
   Dim(GG):                   14
  S-Masses: 1x  +6.449490 ; 1x  +1.550510 ; 14x  +0.000000 ; 27x  -1.425085 ; 27x  -2.241582
  G-Masses: 7x  +1.500000 ; 1x  +1.000000
  F-Masses: 8x  +3.000000 ; 7x  +0.750000 ; 27x  +0.083333 ; 14x  +0.000000
=== Position ===
1 2 3 4[s]: -0.145735
1 2 5 7[s]: -0.145735
1 2 6 8[s]: -0.145735
1 3 5 8[s]: +0.145735
1 3 6 7[s]: -0.145735
1 4 5 6[s]: +0.145735
1 4 7 8[s]: -0.145735
2 3 5 6[s]: -0.145735
2 3 7 8[s]: +0.145735
2 4 5 8[s]: +0.145735
2 4 6 7[s]: -0.145735
3 4 5 7[s]: +0.145735
3 4 6 8[s]: +0.145735
5 6 7 8[s]: -0.145735
1 2 3 4[c]: +0.213923
1 2 5 7[c]: -0.213923
1 2 6 8[c]: -0.213923
1 3 5 6[c]: -0.213923
1 3 7 8[c]: +0.213923
1 4 5 8[c]: -0.213923
1 4 6 7[c]: +0.213923
2 3 5 8[c]: -0.213923
2 3 6 7[c]: +0.213923
2 4 5 6[c]: +0.213923
2 4 7 8[c]: -0.213923
3 4 5 7[c]: -0.213923
3 4 6 8[c]: -0.213923
5 6 7 8[c]: -0.213923


==> anc/S0719157.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -7.191575626097348144632659022856477332721988094847302277293
quality: -31.1710537462
  0: 0.03643368109889728192310587076905163722144058426523735970053
  1: 0.07286736219779456101351385207741316671986220780230136897229
  2: 0.10930104329669184666137099338349866065258404819237456701803
  3: 0.14573472439558911849556733276714071296560923413521166761922
  4: 0.1821684054944864099323025297580522545878357437124050621134
  5: 0.07286736219779455913523775599232889962737004613795788503032
  6: -0.03643368109889729166182708483547215138770450808348102902438
  7: -0.00000000000000000002197121245842856525494994460327309759418358814672572013848
  8: -0.000000000000000002966306757918769694628545937559477818861396157192696146479
  9: -0.0000000000000000019379710600308477111346588461386484429284452994976407371804
 10: -0.0000000000000000009178053250321603224813756904860126780365979645218863598653
 11: 0.0000000000000000006802479851513840769123549623169442255675194552006849205826
 12: -0.0000000000000000006802473356507970604278520719895859908906889457334301099616
 13: 0.0000000000000000016581235187437823581426344114393809005126754801929168826237
 14: -0.0000000000000000012108513312558226362638735348258412736394750251056728919377
 15: -0.00000000000000000003040342030878272707212214801791448035304048297755383443719
 16: -0.000000000000000001496722961727581954473091577195150158443640947792523361817
 17: -0.0000000000000000002873685907689581650082390153167928486771793544178426580759
 18: 0.00000000000000000028737114815228773178750570974959816268835793090007943012556
 19: -0.00000000000000000017544863670111044477417999583966665023688207120214348577406
 20: 0.0000000000000000020616908484907548549960429251185904004934419929794872502557
 21: -0.0000000000000000013293080558349088664434060679352511866726608546915119931984
 22: 0.0000000000000000026870982438274838561755891733186613527320591291106651272845
 23: -0.000000000000000002687096295988359745792118479767572147455276966271565671419
 24: 0.0000000000000000002742349679386626929625003453593332771527253080683214688376
 25: -0.00000000000000000013460045822339882766367834348538763173915621885090767753633
 26: -0.0000000000000000003946185321669595727039008005070421056028113018184083588312
 27: 0.0000000000000000003946189392800543360016115200647683008271482985272339321772
 28: 0.000000000000000002360203813103422435774167060678784137091628961498425167485
 29: -0.00000000000000000008861708127314258401043905292930440958520321386569743473448
 30: 0.0000000000000000000886171536801599803290234529361803878833552589420713205391
 31: 0.0000000000000000002997058929560732027186063561906265225504850326464487665155
 32: -0.14573472439558914179971587008081069291710455537397548685068
 33: -0.0000000000000000005667162132905411632208006202974880307767779296991834802323
 34: 0.0000000000000000005667147652280677348005235910728300449602494988988946380678
 35: 0.05348062977287149160331508875897248121260223106832196709197
 36: -0.000000000000000004447880303281299267800009451713338853900791823238057534585
 37: -0.05348062977287149393361648547246567707385477285359474472577
 38: 0.000000000000000003745284343582276222127097910606636265300003768840810426304
 39: -0.05348062977287149296453438887335026724194600482283412744384
 40: 0.00000000000000000008218443805543520936530340373075381834636629081148829388009
 41: 0.05348062977287149689677379274885286102173158407340312499348
 42: -0.000000000000000003821537121652360774139232357658772213343862998767862745853
 43: -0.000000000000000003728382450908357690874127891201801914512101373433736994244
 44: -0.0000000000000000020401340663626197578011345875739811761029889849444895873044
 45: -0.0000000000000000020140582836305805343997310638532922980566977328013081284584
 46: 0.00000000000000000008795698007340372027538426492481552072039093029967539759789
 47: 0.000000000000000000010072370250916007911031959464112382853229945785022324347343
 48: -0.000000000000000002107208251007813012783464976081476026390516954018100798949
 49: 0.10696125954574299101374726540643741994415358052218924318953
 50: -0.000000000000000006334861156432818326634063604556178004002297273843065439429
 51: -0.10696125954574299956071256040537088116583566785657608131374
 52: -0.00000000000000000005250517156625441458984575080903641399248131013333294816763
 53: -0.000000000000000002128780960620043638181320016539246992777030798832441324393
 54: 0.10696125954574298952125927220488272702159255879135967727185
 55: -0.000000000000000004710043390399063365382975231778805498809816985781173665359
 56: 0.10696125954574299289746476088378309667961543734597463641665
 57: 0.0000000000000000002326360166581684509705171947806925558603975949554434429075
 58: -0.000000000000000002191501281119827415718080837658522637311212292063329448019
 59: -0.10696125954574300274996359494953004472272348414189692279391
 60: -0.0000000000000000031762159871780773038844473465827500224124117830791342504694
 61: -0.0000000000000000013254831467342951831136226089049190610336129653561755999723
 62: -0.0000000000000000005456780746193131965050380258130238953078740510025336975868
 63: -0.000000000000000004801037320855045173907127072690585802969952143595712137517
 64: -0.000000000000000000905550190219965547560619603169124151685200347070478517647
 65: -0.00000000000000000054003114666290419900115081182543672184378677479976143418
 66: 0.10696125954574298697891723225582300058239951934454728645652
 67: -0.0000000000000000006481714220834522985604988460323209937410281882449884752961
 68: -0.0000000000000000011906879886222417603055912799575019149424160516104192962818
 69: -0.00000000000000000047731435802020877902457500692337868115642787515999911771


==> anc/S0779422.report <==
 Potential:       -7.79422863406
   Quality:       -22.8032466931
   Dim(GG):                    9
  S-Masses: 1x  +7.123106 ; 3x  +2.000000 ; 19x  +0.000000 ; 1x  -1.123106 ; 18x  -1.555556 ; 16x  -2.000000 ; 12x  -2.222222
  G-Masses: 6x  +1.777778 ; 2x  +1.000000
  F-Masses: 6x  +3.555556 ; 2x  +3.280776 ; 2x  +1.219224 ; 12x  +0.888889 ; 18x  +0.055556 ; 16x  +0.000000
=== Position ===
1 2 3 8[s]: +0.274653
1 3 4 6[s]: -0.274653
1 3 5 7[s]: +0.274653
2 4 6 8[s]: +0.274653
2 5 7 8[s]: -0.274653
4 5 6 7[s]: +0.274653
1 2 4 7[c]: -0.329239
1 2 5 6[c]: -0.329239
1 3 4 5[c]: +0.329239
1 3 6 7[c]: +0.329239
2 4 5 8[c]: +0.329239
2 6 7 8[c]: +0.329239
3 4 7 8[c]: +0.329239
3 5 6 8[c]: +0.329239


==> anc/S0779422.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -7.79422863405994782087351233754736332787797197126532205308
quality: -22.8032466931
  0: 0.00000000000008049335595818044385544017607319935739418126762577214845561
  1: -0.00000000000005959198305932134149949266236619286473367876505404400649123
  2: -0.0000000000002539304412824237528599306884784071671235762238251187445732
  3: -0.00000000000007521731150245867861996740239665241403680654322212684569954
  4: -0.00000000000006714124209428911705747865683598679422728561610407350059414
  5: -0.00000000000009407448277587329187147245916266322794112633411732564748614
  6: 0.000000000000009810217497713975529537224408231801224139736778954822966602
  7: 0.000000000000012557079448192243415735836712381035777383507058842561669072
  8: 0.06866326804176558239916126110214277699723527374639247763024
  9: 0.00000000000004473459057427785170360626346433488693021241718429723293396
 10: 0.06866326804173526655345515033415228257911295851169891415816
 11: 0.00000000000002150035319471703264130052736650187505530588083487169764613
 12: -0.06866326804188896976322000418067182102791863690776335124722
 13: -0.000000000000016823672313034829838189002141234984933181059289782522098886
 14: 0.000000000000028384031650247612052978603577007054199715575412416017091765
 15: -0.0686632680417150184188409760156599347173416388458451321019
 16: 0.00000000000009970309960382034203818386907886320378339922601426771239071
 17: 0.06866326804167666282377031030145288085824806090794080912237
 18: 0.000000000000018017086644661791012657161037232538186217891163165486780565
 19: 0.06866326804179883269742852990133309004318796098259729050863
 20: -0.00000000000003377108661640651592770218232342084000552994701308224978971
 21: -0.06866326804170712096808057610895539769529374497876311920612
 22: -0.00000000000007402366661546474374196455070865156555876891057869857130882
 23: 0.0686632680418918691066900138503885849278974322359961141441
 24: -0.00000000000003489824335777487874188269638480964782217836920846324964679
 25: -0.00000000000008835102788050203700467351902384209169888435032786901011482
 26: 0.06866326804170355627531253362663768828376385573447312225367
 27: 0.00000000000004283128852113346459667787582947147421864618756414595825221
 28: 0.068663268041848094997168791789856473955002785868865662337
 29: -0.00000000000005868152672108703067099751122581909328977337405874189163304
 30: 0.06866326804189160354535201456269008906550979532473324000693
 31: -0.00000000000002747936668276191701819591887014868718501656436448090756268
 32: -0.00000000000005067069152853463539982397052028221806396991095565246371726
 33: -0.0686632680416904510046141173846577666708533714449124645523
 34: -0.00000000000009816892687303650466510374442758734935369091363738088637739
 35: -0.0000000000000340217753855796244335713530785204607269231317666199326945
 36: -0.16461973711584908928281832533417136577603383001588412498195
 37: -0.16461973711575775381803824616427928050097900360281699878096
 38: -0.32923947423157080609012603372757141882810733106641312911336
 39: -0.1646197371157733562117162996923793951744939731082210129474
 40: -0.16461973711580020069584523704659140138034462887722575259362
 41: -0.0000000000001456251649038139337089597446663172285020694572882856707482
 42: -0.00000000000006934462867099328491127982662141998866090936399447766809598
 43: 0.00000000000001909843529963188571050467681297035385328822780396844896511
 44: 0.00000000000002576843862936610884606364933904287430007491883251679861413
 45: -0.00000000000003168160384535907680945220557488561861208510994987796313199
 46: 0.00000000000002538059473273232871934067726555636933388422657542546460739
 47: -0.0000000000000268662900882094028490187490457648523602957868867409517601
 48: 0.000000000000008750870325870200189427685560821366720374707100414251959804
 49: -0.00000000000000756528809620433385080307953483758676904195691107651455071
 50: -0.16461973711572433809327607645811649678506471557779342948835
 51: 0.000000000000006446565226716299737332643168921205172300322771911843829288
 52: 0.00000000000005267302738846190119692051425663187723458751070111699840128
 53: -0.00000000000006079961400852320816234208830830208588550328415636856239263
 54: -0.000000000000028666445797369787320435624258603846522217448614454674354285
 55: -0.00000000000008335088033044158367996182121626677559468643799064510109657
 56: -0.0000000000001455256723732423735802316724259964342858853001298149181117
 57: -0.00000000000003405524927250553859262638342531657711436629429697091686991
 58: -0.00000000000014832575076914500229065256407869481578005889767396177252333
 59: 0.00000000000001120081033509872343634310352749535734748203952764926461977
 60: -0.000000000000028368638650329290471763771101579307478307380046505814584187
 61: 0.000000000000014956450262373692329894816741641828967439372121461293659906
 62: 0.00000000000003887754058303340420059713543961427736133501098467536762691
 63: -0.000000000000046578424007745436808397307497151647939312840522743156038525
 64: 0.00000000000002346806268685949387135231856421546568658102709559102135338
 65: -0.16461973711531887375713138328246365806579913028445350292842
 66: -0.00000000000005840817893956168763375701642776369278792960860242942631526
 67: 0.000000000000025215978443984025322156482226146915080591203016123369402704
 68: 0.00000000000007767424667953206282196125055399337966186585490534857173725
 69: -0.000000000000012816116327061277488051935472587749753163766661223917846531


==> anc/S0800000.report <==
 Potential:                 -8.0
   Quality:       -107.223613036
   Dim(GG):                   15
  S-Masses: 2x  +6.000000 ; 28x  +0.000000 ; 20x  -0.750000 ; 20x  -3.000000
  G-Masses:        8x  +1.687500
  F-Masses: 8x  +3.375000 ; 8x  +2.343750 ; 40x  +0.093750
=== Position ===
1 3 5 7[c]: +0.440687
1 3 6 8[c]: -0.440687
1 4 5 8[c]: -0.440687
1 4 6 7[c]: -0.440687
2 3 5 8[c]: +0.440687
2 3 6 7[c]: +0.440687
2 4 5 7[c]: +0.440687
2 4 6 8[c]: -0.440687


==> anc/S0800000.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -8.000000000000000000000000000000000000000000000000000183183
quality: -107.223613036
  0: 0
  1: 0
  2: 0
  3: 0
  4: 0
  5: 0
  6: 0
  7: 0
  8: 0
  9: 0
 10: 0
 11: 0
 12: 0
 13: 0
 14: 0
 15: 0
 16: 0
 17: 0
 18: 0
 19: 0
 20: 0
 21: 0
 22: 0
 23: 0
 24: 0
 25: 0
 26: 0
 27: 0
 28: 0
 29: 0
 30: 0
 31: 0
 32: 0
 33: 0
 34: 0
 35: 0
 36: 0
 37: 0
 38: 0
 39: 0
 40: 0
 41: 0
 42: 0
 43: 0
 44: 0
 45: 0
 46: 0
 47: 0
 48: 0
 49: 0
 50: 0
 51: 0
 52: 0
 53: 0
 54: 0
 55: 0
 56: 0
 57: 0
 58: 0
 59: 0
 60: 0
 61: 0.440686793509771512616304662489896154514080164130817705376647804326688592111013043916853445955128021428369908096053246094381036255988295968763627731382895204610789340181448598120153678704812774488935781631183903253381516447702081779095029763652175839872336707557757930890031963053156670486312864474579
 62: 0
 63: 0
 64: 0
 65: 0
 66: 0
 67: 0
 68: 0
 69: 0


==> anc/S0847213.report <==
 Potential:         -8.472135955
   Quality:       -107.657409129
   Dim(GG):                    5
  S-Masses: 2x  +7.295813 ; 1x  +7.120248 ; 2x  +2.966563 ; 2x  +0.283282 ; 23x  +0.000000 ; 1x  -0.633437 ; 6x  -1.266874 ; 8x  -1.393775 ; 6x  -1.416408 ; 2x  -1.779716 ; 8x  -2.098021 ; 1x  -2.387121 ; 6x  -2.400000 ; 2x  -2.832816
  G-Masses: 4x  +2.170820 ; 4x  +1.570820
  F-Masses: 4x  +4.341641 ; 4x  +3.645639 ; 4x  +3.141641 ; 4x  +2.206517 ; 8x  +0.556231 ; 4x  +0.414590 ; 4x  +0.291745 ; 16x  +0.114590 ; 4x  +0.039070 ; 4x  +0.023104
=== Position ===
1 2 3 6[s]: +0.421241
1 4 5 6[s]: +0.402359
1 6 7 8[s]: +0.421241
2 3 4 5[s]: +0.421241
2 3 7 8[s]: +0.402359
4 5 7 8[s]: +0.421241
1 2 6 8[c]: +0.421241
1 3 6 7[c]: +0.421241
2 4 5 8[c]: +0.421241
3 4 5 7[c]: +0.421241


==> anc/S0847213.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 1e-58
potential: -8.472135954999579392818347337462552470881236719223051450728
quality: -107.657409129
  0: 0.0
  1: 0.0
  2: 0.0
  3: 0.0
  4: 0.0
  5: 0.0
  6: 0.0
  7: 0.0
  8: 0.0
  9: 0.100589869527131273412547458326636727470350084641782357687869005515746847721797126950844299397332452067262886912729355074760250515527036122019516884313116820877005042400458841435682361481749989210916011551648814590253834247498230398378839633833464980056958576256959319359757108795287388536058559489461
 10: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 11: 0.0
 12: 0.0
 13: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 14: 0.100589869527131273412547458326636727470350084641782357687869005515746847721797126950844299397332452067262886912729355074760250515527036122019516884313116820877005042400458841435682361481749989210916011551648814590253834247498230398378839633833464980056958576256959319359757108795287388536058559489461
 15: 0.0
 16: 0.0
 17: 0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 18: 0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 19: 0.0
 20: 0.0
 21: 0.0
 22: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 23: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 24: 0.0
 25: 0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 26: 0.0
 27: 0.0
 28: 0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 29: 0.0
 30: 0.0
 31: -0.100589869527131273412547458326636727470350084641782357687869005515746847721797126950844299397332452067262886912729355074760250515527036122019516884313116820877005042400458841435682361481749989210916011551648814590253834247498230398378839633833464980056958576256959319359757108795287388536058559489461
 32: -0.100589869527131273412547458326636727470350084641782357687869005515746847721797126950844299397332452067262886912729355074760250515527036122019516884313116820877005042400458841435682361481749989210916011551648814590253834247498230398378839633833464980056958576256959319359757108795287388536058559489461
 33: 0.0
 34: 0.0
 35: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 36: -0.210620520365501864777845235287427803827548392920938857723959654628532224388309522271430430276238497101807536654227614062995099993367627160182264013397218883855749402178234808108793029688051503270266546916000496213272760806902172420033248821837131082994688287778533924627952813508850426689154248570679
 37: -0.315930780548252797166767852931141705741322589381408286585939481942798336582464283407145645414357745652711304981341421094492649990051440740273396020095828325783624103267352212163189544532077254905399820374000744319909141210353258630049873232755696624492032431667800886941929220263275640033731372856018
 38: -0.421241040731003729555690470574855607655096785841877715447919309257064448776619044542860860552476994203615073308455228125990199986735254320364528026794437767711498804356469616217586059376103006540533093832000992426545521613804344840066497643674262165989376575557067849255905627017700853378308497141358
 39: -0.315930780548252797166767852931141705741322589381408286585939481942798336582464283407145645414357745652711304981341421094492649990051440740273396020095828325783624103267352212163189544532077254905399820374000744319909141210353258630049873232755696624492032431667800886941929220263275640033731372856018
 40: -0.210620520365501864777845235287427803827548392920938857723959654628532224388309522271430430276238497101807536654227614062995099993367627160182264013397218883855749402178234808108793029688051503270266546916000496213272760806902172420033248821837131082994688287778533924627952813508850426689154248570679
 41: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 42: 0.0
 43: 0.0
 44: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 45: 0.0
 46: 0.0
 47: 0.0
 48: 0.0
 49: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 50: 0.0
 51: 0.0
 52: 0.0
 53: 0.0
 54: 0.0
 55: 0.0
 56: 0.0
 57: 0.0
 58: 0.0
 59: 0.0
 60: 0.0
 61: 0.0
 62: 0.0
 63: 0.0
 64: 0.0
 65: 0.0
 66: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 67: -0.105310260182750932388922617643713901913774196460469428861979827314266112194154761135715215138119248550903768327113807031497549996683813580091132006698609441927874701089117404054396514844025751635133273458000248106636380403451086210016624410918565541497344143889266962313976406754425213344577124285339
 68: 0.0
 69: 0.0


==> anc/S0869596.report <==
 Potential:       -8.69596907922
   Quality:        -107.59274042
   Dim(GG):                    4
  S-Masses: 2x  +9.302691 ; 1x  +6.997127 ; 5x  +1.964690 ; 24x  +0.000000 ; 5x  -0.295834 ; 2x  -0.878409 ; 1x  -1.067879 ; 6x  -1.284943 ; 2x  -1.319396 ; 3x  -1.718333 ; 3x  -2.208712 ; 10x  -2.260625 ; 5x  -2.507722 ; 1x  -3.230157
  G-Masses: 2x  +2.326179 ; 6x  +1.874815
  F-Masses: 2x  +4.652358 ; 6x  +3.749630 ; 6x  +3.735622 ; 2x  +2.723885 ; 10x  +0.515437 ; 10x  +0.369264 ; 6x  +0.278072 ; 6x  +0.124339 ; 2x  +0.081783 ; 6x  +0.003699
=== Position ===
1 2 3 7[s]: +0.450223
1 2 4 6[s]: -0.450223
1 2 5 8[s]: -0.450223
3 4 6 7[s]: -0.450223
3 5 7 8[s]: +0.450223
4 5 6 8[s]: -0.450223
1 3 4 5[c]: -0.167520
1 3 6 7[c]: +0.167520
1 4 7 8[c]: +0.502560
1 5 6 8[c]: +0.167520
2 3 4 7[c]: -0.167520
2 3 5 6[c]: -0.502560
2 4 5 8[c]: +0.167520
2 6 7 8[c]: -0.167520


==> anc/S0869596.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 1e-58
potential: -8.69596907922310441669747382016036237254483502580322126964
quality: -107.59274042
  0: 0.0
  1: 0.0
  2: 0.0
  3: 0.0
  4: 0.0
  5: 0.0
  6: 0.0
  7: 0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
  8: 0.0
  9: 0.0
 10: 0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 11: 0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 12: 0.0
 13: 0.0
 14: 0.0
 15: 0.0
 16: -0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 17: -0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 18: 0.0
 19: 0.0
 20: -0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 21: 0.0
 22: 0.0
 23: -0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 24: 0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 25: 0.0
 26: 0.0
 27: -0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 28: 0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 29: -0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 30: 0.0
 31: 0.0
 32: 0.0
 33: 0.0
 34: 0.11255579444528511076865391721309139927933614048297584806245310005905630585611162243959024045472071750608494295778162788714237389749780189826598094857263509680762249340290140447728685374249684031452700269411859886183424666526274057584158235816952746090382251675582264364954573605675900402009688339219
 35: -0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 36: -0.0837599347893578370680200006016585046055210370122706110480159335849880113861724374547642907603134710583645838747840185806780157697339642651483819312436414026383141738436087602916855080479279621952672893674676979032979722028925858365496737332757042059598674199735493973608440766355451839737066253169869
 37: -0.12563990218403675560203000090248775690828155551840591657202390037748201707925865618214643614047020658754687581217602787101702365460094639772257289686546210395747126076541314043752826207189194329290093405120154685494695830433887875482451059991355630893980112996032409604126611495331777596055993797548
 38: -0.167519869578715674136040001203317009211042074024541222096031867169976022772344874909528581520626942116729167749568037161356031539467928530296763862487282805276628347687217520583371016095855924390534578734935395806595944405785171673099347466551408411919734839947098794721688153271090367947413250633974
 39: -0.12563990218403675560203000090248775690828155551840591657202390037748201707925865618214643614047020658754687581217602787101702365460094639772257289686546210395747126076541314043752826207189194329290093405120154685494695830433887875482451059991355630893980112996032409604126611495331777596055993797548
 40: -0.0837599347893578370680200006016585046055210370122706110480159335849880113861724374547642907603134710583645838747840185806780157697339642651483819312436414026383141738436087602916855080479279621952672893674676979032979722028925858365496737332757042059598674199735493973608440766355451839737066253169869
 41: -0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 42: 0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 43: -0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 44: 0.125639902184036755602030000902487756908281555518405917619496417601278444238098995522077083543434059522928721784943488418165416606747737045120989778625749639067819874790222580725210586888272722910183760650911332557137256959928145041163470180353541529877281515235757871433992877985268727392814610614616
 45: 0.0
 46: 0.0
 47: 0.0
 48: 0.0
 49: -0.125639902184036755602030000902487756908281555518405917619496417601278444238098995522077083543434059522928721784943488418165416606747737045120989778625749639067819874790222580725210586888272722910183760650911332557137256959928145041163470180353541529877281515235757871433992877985268727392814610614616
 50: 0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 51: 0.0
 52: 0.0
 53: 0.0
 54: 0.0
 55: -0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 56: 0.0
 57: 0.0
 58: 0.0
 59: 0.0
 60: 0.0
 61: 0.0
 62: 0.0
 63: 0.0
 64: 0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 65: 0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 66: 0.125639902184036755602030000902487756908281555518405917619496417601278444238098995522077083543434059522928721784943488418165416606747737045120989778625749639067819874790222580725210586888272722910183760650911332557137256959928145041163470180353541529877281515235757871433992877985268727392814610614616
 67: -0.125639902184036755602030000902487756908281555518405917619496417601278444238098995522077083543434059522928721784943488418165416606747737045120989778625749639067819874790222580725210586888272722910183760650911332557137256959928145041163470180353541529877281515235757871433992877985268727392814610614616
 68: -0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935
 69: -0.0418799673946789185340100003008292523027605185061353055240079667924940056930862187273821453801567355291822919373920092903390078848669821325741909656218207013191570869218043801458427540239639810976336446837338489516489861014462929182748368666378521029799337099867746986804220383177725919868533126584935


==> anc/S0880733.report <==
 Potential:       -8.80733895008
   Quality:       -33.5519729304
   Dim(GG):                    6
  S-Masses: 1x +10.596546 ; 1x +10.098076 ; 1x  +6.928203 ; 9x  +1.464102 ; 22x  +0.000000 ; 9x  -0.535898 ; 1x  -1.132444 ; 15x  -1.901924 ; 10x  -2.535898 ; 1x  -3.464102
  G-Masses:        8x  +2.049038
  F-Masses: 8x  +4.098076 ; 8x  +3.774434 ; 32x  +0.390544 ; 8x  +0.006655
=== Position ===
1 2 7 8[s]: +0.466566
1 3 6 8[s]: +0.466566
1 4 5 8[s]: +0.466566
2 3 6 7[s]: +0.466566
2 4 5 7[s]: +0.466566
3 4 5 6[s]: +0.466566
1 2 3 5[c]: -0.286554
1 2 6 8[c]: -0.286554
1 3 7 8[c]: +0.286554
1 5 6 7[c]: +0.286554
2 3 4 8[c]: +0.286554
2 4 5 6[c]: +0.286554
3 4 5 7[c]: -0.286554
4 6 7 8[c]: -0.286554


==> anc/S0880733.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -8.807338950083223352307326952017196818651518855814510984384
quality: -33.5519729304
  0: 0.11664150257867947223291592474222527275429896393164263740315
  1: 0.2332830051573589448489192495109896988237507827051620205375
  2: 0.11664150257867947279355359343748247537738037456684984317191
  3: 0.0000000000000000006037943811667458689513318546834158383995885576690758589645
  4: -0.11664150257867947144242898564768684117931046651896867789196
  5: -0.23328300515735894366962533744410680526795941507447909273293
  6: -0.11664150257867947186636877681882040056806586104697991011375
  7: 0.00000000000000000010494818507761315284694406722221365940241519918965502094088
  8: -0.00000000000000000006475459855954962671419305586880651592311715713393898152832
  9: -0.000000000000000000036037719651635876262912227981632332733044867218531878045755
 10: -0.00000000000000000006932574318908668322749112384438928927453476306012992359618
 11: -0.00000000000000000004396087197978467871322691510126750404183911738944268052611
 12: -0.00000000000000000010614428464351775315928347328880100371260447357283369526162
 13: -0.00000000000000000015740833102000402943337309101695598882047820704645628507482
 14: -0.00000000000000000003886991178392559890735561322100056190049743557548320723661
 15: -0.00000000000000000008730733813035960967420491548224976662230736228622361946656
 16: -0.000000000000000000009731047482557588006538839285597075079856481314549090712706
 17: -0.00000000000000000006858876836751720280643839574767362298024103707485235454876
 18: 0.000000000000000000011662645081450382205968630955793864714800769903718472055083
 19: 0.00000000000000000023527413031201591998906368992653103541809822122991123107725
 20: 0.0000000000000000000104062129973081916967122010069612904157771778237008401395
 21: 0.233283005157358944479159056605656842872879471915443774721
 22: 0.00000000000000000003629691144804229934917615552507814662316223500815225800566
 23: -0.00000000000000000007870652602344178058673018440322953735689916000787140371188
 24: -0.000000000000000000012707393509387950368654870527337894428939098299949272203073
 25: 0.000000000000000000010805141999133268044484963578735867155931618707393718866207
 26: 0.2332830051573589441791726339998281685841645662143732143524
 27: -0.00000000000000000001558945098829955016807602808175043644027961502391109455485
 28: -0.00000000000000000007573889258168898312616151332702055229164445920496343047074
 29: 0.000000000000000000009129358283307520250334867581657404360973629779868203138669
 30: -0.00000000000000000008327767065297933854052245929677766580885470853126610313459
 31: -0.0000000000000000000686148819736665671512213588333946028547646676377041722866
 32: 0.000000000000000000016548616074757710552354675610165719744248354247805066779133
 33: -0.00000000000000000005702032281884721853591975888491547851766014416028633326537
 34: 0.00000000000000000004277200428583842787320544735029283521503372175389840932874
 35: -0.0000000000000000006071368358526740421169115022908671027195760508763321127088
 36: -0.0000000000000000007166771448122259920614920140147716609952971567036092608869
 37: 0.0000000000000000017777626395602465788960244697419132311203729061812605944575
 38: 0.000000000000000004853405087985763626041725980486675772690563146760602993438
 39: 0.000000000000000003489084115809094870638778492712124584375599660828677672688
 40: 0.000000000000000002034169330311664112776764215736109721151691850567684148533
 41: 0.0000000000000000015111873539685337027725355514172533343405815655460841671775
 42: 0.0716384896737868045085986633151679016771331317933289281775
 43: 0.00000000000000000194414806448582648303856758810508320853418072806370316378
 44: 0.0716384896737868052345087630929757240642799370997931534377
 45: 0.00000000000000000010943266121111416549115620183396804372572053834253665734835
 46: -0.07163848967378680421458129255328800775546074646083620778474
 47: -0.0000000000000000006697040016441039629835618429147877769451310074816645161025
 48: 0.07163848967378680259658982954457105161930963478567372092731
 49: 0.0716384896737868008653548967127269248310099453023283449301
 50: 0.000000000000000001649783803710225536229899288428021487786104666425082819637
 51: -0.07163848967378680422403695958999475295334184161856016617867
 52: 0.0000000000000000003379048317013017069476957651024159013243548159027473868404
 53: 0.07163848967378680290892013076732206996675033335865631938645
 54: -0.0000000000000000004243995762779609977580386430669660333758516366924484308704
 55: 0.07163848967378680281486108696570475702916475790456654070565
 56: 0.0000000000000000008539371109788426262110938856050487921171947699578828817526
 57: 0.07163848967378680077487575672826985778309479757557968854893
 58: -0.000000000000000001570566088735764888842541138472943488540158128361178884541
 59: -0.0716384896737868000128655518259986816952714568501735992545
 60: 0.07163848967378680495243059866506840144993996624033842651098
 61: 0.0000000000000000006086326856127003229513326691025165845295711825487389321927
 62: -0.07163848967378680469434971942900115178674594724621826190555
 63: -0.0000000000000000015290321108244635875864426389750807802123975643532188638822
 64: 0.07163848967378680307272357387632051187542163811569715388062
 65: -0.000000000000000000917433209476561180701398495324597080483870196827173592644
 66: 0.07163848967378680129065550927630357635442269553623456889024
 67: 0.07163848967378680159353014346234882498418977026496180836977
 68: -0.0000000000000000003530628002994700654850253627343822262611548702643486274465
 69: 0.07163848967378680115718960244540994943906788357823602780791


==> anc/S0983994.report <==
 Potential:       -9.83994835633
   Quality:       -32.754
   Dim(GG):                    4
  S-Masses: 2x  +8.148231 ; 1x  +7.349345 ; 5x  +4.717019 ; 24x  +0.000000 ; 1x  -0.993334 ; 3x  -1.000000 ; 2x  -1.123231 ; 10x  -1.387500 ; 5x  -1.405110 ; 6x  -1.487500 ; 2x  -1.750000 ; 5x  -1.911909 ; 3x  -2.400000 ; 1x  -3.156012
  G-Masses: 2x  +2.703125 ; 6x  +1.953125
  F-Masses: 2x  +5.406250 ; 6x  +3.962327 ; 6x  +3.906250 ; 2x  +2.039063 ; 10x  +1.549016 ; 6x  +0.278228 ; 2x  +0.164063 ; 4x  +0.164062 ; 6x  +0.139132 ; 2x  +0.126563 ; 10x  +0.079109
=== Position ===
1 2 3 5[s]: +0.186375
1 2 4 6[s]: +0.186375
1 2 7 8[s]: +0.145475
1 3 4 7[s]: -0.186375
1 3 6 8[s]: +0.227274
1 4 5 8[s]: +0.518225
1 5 6 7[s]: +0.186375
2 3 4 8[s]: -0.186375
2 3 6 7[s]: +0.518225
2 4 5 7[s]: +0.227274
2 5 6 8[s]: +0.186375
3 4 5 6[s]: +0.145475
3 5 7 8[s]: -0.186375
4 6 7 8[s]: -0.186375
1 2 7 8[c]: +0.510767
1 3 6 7[c]: +0.510767
1 4 5 7[c]: -0.510767
2 3 6 8[c]: -0.510767
2 4 5 8[c]: +0.510767
3 4 5 6[c]: -0.510767


==> anc/S0983994.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 1e-16
potential: -9.83994835632715209269613602140761883320897203871380262539
quality: -32.7539918409
  0: 0.03636886832838147127626682410323006703178456423829288529589602003846217863234311643118296191238242866331889317280915037422506230768703971989452838897705078125
  1: 0.07273773574880655363536282155197261304192547711043864469619458615762947743873580744214624394818546243544096600863735346820249105803668498992919921875
  2: 0.0363688680733217165926548250126223407187594509905378526891754543287121847016509792258181527376473356657482551034833717640282202410162426531314849853515625
  3: 0.000000003157616698604141105485741715366231264252886862948438088091966775001631883319651961647212565662108270099321660762115016041207127273082733154296875
  4: -0.03636886400778494637222924534908732784169106850469531375623578566267403259173330701454264567899704171943217613133833392147220564538656617514789104461669921875
  5: -0.0727377339329664434677787029491876535909477704177519437038214516599626099899008414414033098096098712613639396978339191068840818843455053865909576416015625
  6: -0.036368866864984622173481722846609297079346036425810314929764110025191860955419220660015504366056867758475729040059699903597589809578494168817996978759765625
  7: -0.093187268648959338796152069679188371821306023689137115286294715266582116498345514151256983756861019369552436592148668415003243126193410716950893402099609375
  8: 0.0000000001250384653604888243151032642550835392398604007244641462536038516402495603028652513284436052699277592856566022894160283840392366982996463775634765625
  9: -0.00000000031483113805194339248722919772772283032088330194128496414619602260875014075315838590688491944796135148178402307639345281131681986153125762939453125
 10: -0.000000000128184952777628771012887553364629637547347614249175103514682171986801961055043870020546608894537485919158659175565162513521499931812286376953125
 11: 0.000000000648347958697962709527064859198819976079637842856920412298912033344222889913229601709654508769723971155067056282295112623614841140806674957275390625
 12: 0.072737734563148100051319121841993516930552094004570815305211233238620273294890329188726547036931915487231587705459212589431672313367016613483428955078125
 13: 0.0931872690828718193944781152347427343144586603540068913680806198128623184877807333493644467506157873818900107894432072175305847849813289940357208251953125
 14: -0.00000000004186387663858598558250871287110178572773246892860967559220332013054549469927469956920517861809869658053229191096988870413042604923248291015625
 15: -0.00000000028956479014692830805776974088294265150426831173770718281616842254433174684430073214341557801618621888583410793616135237016351311467587947845458984375
 16: 0.00000000008729050191270831810713500884967854797465930268643343842119964149892490773052661515797255985226590899498343156803770170881762169301509857177734375
 17: 0.0000000004763844339050611025140830227239025475708678022620722066853938289222372217783080799590426483568461006923885729669176924971907283179461956024169921875
 18: 0.093187269541479219990022970890745046145633234847113249056938402210795681836811118843384098580847978368946743155045060735819362207621452398598194122314453125
 19: 0.072737735118624897187717872713223125953946738006070163226865946563244603013060989535111307294466043539430270326896776911240749541320838034152984619140625
 20: -0.000000000550353024019165728127321392745309664808129892936477475014979989442902460837605355227214721999219402695250539896132391248784188064746558666229248046875
 21: 0.186374538624351017988313129861593190990024746481380033352126309712395171027205808623104277682376692994166991507949183472236942549216109910048544406890869140625
 22: -0.00000000322551935131208774691529798285863425902770468657133110391447461550536895157648137453497276127718449073846439766055649300824370584450662136077880859375
 23: -0.0000000001063581178676518399560894399965308263958784025379683390687241889904436647682119070874009722250370623734491183631778454810046241618692874908447265625
 24: 0.0000000001351849168704337754944664927936714177678590644876976261958346108702104873184593571889991791926102602196713316218268374768740613944828510284423828125
 25: 0.000000003225519358474192603734995851919309660672080349775272158467680611993817693443663509254051906265448201489650531005592970501538729877211153507232666015625
 26: 0.186374538624350999205533566202721167379027837190290113999068780077545138846682348323598297905083394484957485406450942988509922315643052570521831512451171875
 27: -0.000000000730056021191467591699985244714878351725817654238051509727906434631184421430357290489335845290320053650886221452420699051799601875245571136474609375
 28: -0.00000000051788607183217129724530356411988991506136838755464690141406902059777593674437284003552526319196491752920607533339225625468316138722002506256103515625
 29: 0.0000000005503529757773744330717375533704221530533521088246793618240189880412527176614994558202184591364431734815290502005336037427696282975375652313232421875
 30: 0.0000000000488638363933748039946194705162365476644494489248941650045943908312901818201376977217091089325363227122817587344538736715549021027982234954833984375
 31: -0.000000000144106088128103308449249583898079004170899390716222715086794429696435845650459241176700318553076737676150206705905088000463365460745990276336669921875
 32: 0.0000000004200266729562327854857371914595982026146535122207969767883302808273776317591927427455030250831356337982245706570705312543623222154565155506134033203125
 33: 0.00000000006115955163541540628490322985162696056160897857644131015325242066714464065941610551540316065287632289577892004406312054243244347162544727325439453125
 34: -0.093187269975391708984280302705312356726493288662517574232369372809919633583055506521511121461374953890819997018104300749719026697448498453013598918914794921875
 35: -0.383075345495124790571926297236256566274590936666852370913388240733695979121375570506202280349385050377646979140604417690685323805155348964035511016845703125
 36: -0.76615069099024958472259495079882304550307336380434122332594929354170594836712671787531174678182127894538406000474010937306701407578657381236553192138671875
 37: -0.638458909158541324942655310875150218945982364572850980282719192212340457699048856049987969202122032195100295203014743872227398924223962239921092987060546875
 38: -0.5107671273268330654880206719162580938259826114024217735997088963992979216309959836962308550459510806982970349920773756036140866854111663997173309326171875
 39: -0.383075345495124798042650637294072097660178581467424975669247304661404657661479001464888563857042140942173713604184011327635772659050417132675647735595703125
 40: -0.255383563663416527666696685921735430373005180046583327950130712449279029736061162719602807621453988566743149401898349548645228423993103206157684326171875
 41: -0.12769178183170826904534255566543012638093758937590301520920915493354931558050654251027620323525271706925442604895729221958777799272866104729473590850830078125
 42: -0.000000000000000001070668695757240002576718540736586489552720386511749170842424444596057654481695357248361137238263566910656532371604043873958289623260498046875
 43: 0.000000000653793992390072199357010043945661843031387872069750691292081375756790248455726712929752964328723256658896893778187831003378960303962230682373046875
 44: 0.0000000011573821684828533458957318559026657708500919851758701996413882292913348285547837868055960675347123138928203713027276222646833048202097415924072265625
 45: -0.0000000002163593950267898242850034925459489644293739763482715314596856405030025366827509425384021846632610237623072120538569862446820479817688465118408203125
 46: -0.00000000004479920127857921823172548967574881600297102903918625524021342525818234249228988599179905118518365920177452983719224022252092254348099231719970703125
 47: 0.0000000021847866156725576617715704977286379442105720958967142408770978776513721633697373228998005294809049752491878805538139118880280875600874423980712890625
 48: 0.0000000001907882386795597384704947384975015234329394147714232201020572984737360358596485620193013808838305878532731079712247979074390968889929354190826416015625
 49: 0.00000000007591909341902922650127234990458932236577489497516923388158778446954294329363739633530687252746318250933173742145410045623066253028810024261474609375
 50: 0.0000000011973709518567264450667785588883732717932617662842427894138444390991504951008563481671530374975174404046890201669395281669494579546153545379638671875
 51: 0.0000000006968805826456069463182799176670209604175715339965792440237612139462729098579505869288069392959867626253438015193619747833508881740272045135498046875
 52: -0.00000000095614962623381942059548467687451729021674219521100643784856170268040724043673696141933272280448540944285140165403991119319471181370317935943603515625
 53: -0.000000001084576771110805545580794776330656150107061032140518073856635570304058735741964411779202880313161466892378723418828567748306568319094367325305938720703125
 54: 0.0000000008979067316967020972764780304182845524391386186187545770348908821987261608089152981973940479614948464667269212302613823339925147593021392822265625
 55: -0.00000000000000000169390899511026314805052513273616737169242267435723473575930816855922656656018572422496722866815609641333306711885597906075417995452880859375
 56: 0.000000000000000000263001566144480736568233063371113556106764317374454258463592149445991125652452919116396522341834278424510529248436796478927135467529296875
 57: 0.000000000000000000144174778226531877986518088785605234374658263688935394087256017424243627556273890168062555404036514938859170342766446992754936218261718750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002
 58: -0.000000000000000002851095918983254647574973543330323779460975159729293043038327433818097237753080292269127233388526475310609242796999751590192317962646484375
 59: -0.000000000000000000166690302339763368048811270939138066197328438174125592563972445997795264605681130025861167058619065339808429371259990148246288299560546875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000012
 60: -0.0000000000000000010746552027426429571026111932864095451644864526368202566714053944699986817529805857821875846933707375485678170434766798280179500579833984375
 61: 0.00000000000000000245253898600341322351067648927203126144057228947654457114705631279168677392215260921275799324819261171271023158624302595853805541992187499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999
 62: -0.00000000000000000256037467594002252185284325218786677327100853491142348669880901602712930514944229934825328500797763167651233118249365361407399177551269531249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999
 63: -0.00000000000000000232956540973645278559128060609232200644994234033058464745749592783843157028048354484333434352596840788418575129981036297976970672607421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001
 64: 0.0000000000000000012885731505063351339368961162085145657612519056018836944948724927956379015350768786171486137435279934783383115615151837118901312351226806640625
 65: 0.0000000000000000026351668145426752941261429686664773519397502299318840124719725648597936404769053583930421951202378860745767497064662165939807891845703125
 66: -0.000000000000000000956291724302189256528908331685189932445610955417632438986320478029623415867363063970872807630823134172892707738355966284871101379394531249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998
 67: -0.000000000000000002094220409150784614651132620483503547024842212543419230102664298332575032120807428280477609900366020578843517796485684812068939208984375
 68: 0.00000000000000000141273703943809984495522326783210400637240278627395025837151913199278320181915527411751111435528598797572996659255295526236295700073242187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002
 69: 0.00000000000000000068819828065297875501638282518973913533096301763819194967027898811877318918565791349329314666302334635439308385684853419661521911621093749999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999996


==> anc/S0998708.report <==
 Potential:       -9.98708340034
   Quality:       -34.8475706634
   Dim(GG):                    1
  S-Masses: 2x  +7.485621 ; 1x  +7.355300 ; 2x  +5.576413 ; 2x  +4.883761 ; 1x  +4.520104 ; 1x  +1.732487 ; 27x  +0.000000 ; 2x  -0.662286 ; 1x  -1.006973 ; 2x  -1.268409 ; 2x  -1.279149 ; 2x  -1.330204 ; 2x  -1.332481 ; 1x  -1.349294 ; 2x  -1.397747 ; 1x  -1.605804 ; 2x  -1.763655 ; 2x  -1.767763 ; 2x  -1.790941 ; 2x  -1.814467 ; 2x  -1.815003 ; 2x  -1.967626 ; 1x  -2.094064 ; 2x  -2.196647 ; 2x  -2.433077 ; 1x  -2.475673 ; 1x  -3.051457
  G-Masses: 2x  +2.797126 ; 2x  +2.197173 ; 1x  +2.080922 ; 2x  +1.890465 ; 1x  +1.597929
  F-Masses: 2x  +5.594253 ; 2x  +4.394346 ; 1x  +4.161843 ; 2x  +4.116119 ; 2x  +3.861081 ; 2x  +3.780930 ; 1x  +3.770279 ; 1x  +3.744965 ; 1x  +3.195858 ; 2x  +2.563712 ; 1x  +2.300787 ; 2x  +1.896312 ; 2x  +1.454163 ; 2x  +1.400002 ; 2x  +1.380943 ; 1x  +1.375448 ; 2x  +0.794933 ; 1x  +0.583644 ; 2x  +0.507523 ; 1x  +0.224515 ; 2x  +0.201140 ; 1x  +0.154827 ; 1x  +0.152738 ; 2x  +0.130668 ; 2x  +0.124411 ; 2x  +0.103886 ; 2x  +0.097648 ; 2x  +0.080484 ; 1x  +0.076549 ; 2x  +0.049297 ; 2x  +0.040171 ; 2x  +0.038041 ; 2x  +0.028638 ; 1x  +0.016556
=== Position ===
1 2 3 6[s]: +0.004542
1 2 3 7[s]: +0.132440
1 2 3 8[s]: +0.106833
1 2 4 7[s]: +0.162666
1 2 4 8[s]: -0.121240
1 2 5 6[s]: +0.523185
1 2 5 8[s]: -0.100317
1 3 4 5[s]: +0.179186
1 3 6 7[s]: -0.167907
1 3 6 8[s]: +0.132440
1 3 7 8[s]: +0.004542
1 4 6 7[s]: +0.121240
1 4 6 8[s]: +0.155365
1 5 6 7[s]: -0.100317
1 5 7 8[s]: +0.172114
2 3 4 6[s]: -0.172114
2 3 4 8[s]: +0.100317
2 3 5 7[s]: -0.155365
2 3 5 8[s]: +0.121240
2 4 5 6[s]: -0.004542
2 4 5 7[s]: +0.132440
2 4 5 8[s]: +0.167907
2 6 7 8[s]: -0.179186
3 4 6 7[s]: -0.100317
3 4 7 8[s]: +0.523185
3 5 6 7[s]: +0.121240
3 5 6 8[s]: +0.162666
4 5 6 7[s]: +0.106833
4 5 6 8[s]: -0.132440
4 5 7 8[s]: +0.004542
1 2 3 6[c]: -0.102479
1 2 3 7[c]: +0.004626
1 2 3 8[c]: +0.541792
1 2 4 6[c]: +0.065978
1 2 4 8[c]: +0.032183
1 2 5 7[c]: -0.093253
1 2 5 8[c]: +0.007467
1 3 4 5[c]: +0.111285
1 3 6 7[c]: +0.078664
1 3 6 8[c]: +0.004626
1 3 7 8[c]: -0.102479
1 4 6 7[c]: +0.032183
1 4 7 8[c]: -0.363013
1 5 6 7[c]: -0.007467
1 5 6 8[c]: +0.558308
2 3 4 7[c]: -0.558308
2 3 4 8[c]: -0.007467
2 3 5 6[c]: +0.363013
2 3 5 8[c]: -0.032183
2 4 5 6[c]: -0.102479
2 4 5 7[c]: -0.004626
2 4 5 8[c]: +0.078664
2 6 7 8[c]: +0.111285
3 4 6 7[c]: -0.007467
3 4 6 8[c]: -0.093253
3 5 6 7[c]: +0.032183
3 5 7 8[c]: +0.065978
4 5 6 7[c]: -0.541792
4 5 6 8[c]: +0.004626
4 5 7 8[c]: +0.102479


==> anc/S0998708.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -9.98708340034231677848490257061976792159991981170125372133
quality: -34.8475706634
  0: -0.04997797943222326154744254539999678150519462946358136412883
  1: 0.08395371324980751568278452116891331480463378139193181912299
  2: 0.03397573378661105187497791473381723329839069394214908004659
  3: 0.16790742646984379932519292223126589352256379362855011820878
  4: -0.04370697565907808120386542070471038530715758338602827978366
  5: 0.0839537132359457734986589778558021518082435811236965246845
  6: -0.1276606888949895663506529974312584986707353350774452856517
  7: -0.00000000000012101659162258483217004214421052749810925914611399613371918
  8: 0.1551997078601934871021508946465664199381010276211026397902
  9: 0.0000000000005628952248442433550972918063856412754912143328479445558786
 10: 0.06341999002293642164465818177435246240247123655617289624519
 11: 0.02621466752761059848438276474971331623948841207500791796749
 12: -0.06341999001960717372772737192627774543436877290320865002369
 13: -0.026214667528044941271856826936063619645835579700111593330617
 14: 0.00000000000018647070017137163381064727869036403478767385378244914292652
 15: 0.012190425318337975241763557088854760875254977479491442134092
 16: -0.02394388454136168740653273392662648870212302328120646033446
 17: -0.002800225742866224276631438407883367336087838325287296553384
 18: -0.023943884541995414162395487170625601413950631341310686895563
 19: -0.0028002257430512441044832858818481781747852998877962528087137
 20: -0.00000000000038028784021268290677283598064596873803971795099159756857595
 21: 0.06341999002205081291361556902473871072234081031075598081922
 22: -0.02621466752708225027192855527146767273113768242152359786931
 23: -0.06341999001942637653401305356338478366949775941394591953757
 24: 0.02621466752719704889904940297273074881809996565813431746509
 25: -0.023943884542648330251565023237767780120965508629803221632636
 26: 0.002800225742191299757782556893267402853756218595923299682081
 27: -0.02394388454360275395825987132887971113451360403732436289717
 28: 0.0028002257422208750862656727756084955519347176174817404471536
 29: -0.0000000000007678785902147068187153757615381406452957217044490717885427
 30: -0.02045019479424305643124378697893637870450983516408167234379
 31: 0.000000000005851141979057283767210114964857346703494887988409435491059
 32: 0.00000000000657853197681393636289580563602055162149552841425942540758
 33: 0.01572611813893169826227299429578405634782456242734958583016
 34: -0.0000000000018095984191610409052266914577032579957022585247995397093554
 35: -0.019666120444721862725388157732397364800645861208001542934316
 36: -0.03933224088869852564779695621628168901927222437593594241248
 37: -0.05899836133954051444514526553506216661426525275516427658684
 38: -0.07866448179028609952737603822788029466446162320605537271919
 39: -0.0589983613421246526954483388128595370233801381074493422434
 40: -0.0393322408937261357807091806099610585713855534485472059221
 41: -0.01966612044692626356086259263005599226947870427833606692821
 42: 0.12308253212538528874245251958650635288036210222347794076906
 43: -0.10762691091733897280146359892080504433313668731047266537996
 44: -0.11406646341924405897807298554061686937430650693719293772328
 45: 0.009202133134977986730742842756106396247707497721804816172977
 46: 0.02748661444752676152289851245609374717139004562715784386088
 47: -0.006889374324699721007755899537280465555466604250318556026621
 48: 0.02375296974951890411597512104227603174340719126128227056408
 49: 0.11406646341923940741151617976741750185915376096588357626104
 50: 0.10762691091716132654958945204347161278005093829696503686612
 51: 0.02375296975004774894645974308739170688185975878202501661132
 52: 0.00688937432543398945555423346137436219368570913962198954129
 53: -0.02748661444774691260918573010741874588625142317650283522411
 54: 0.00920213313470402469755652061931792653516546093757121911501
 55: -0.12308253211166597254256993644276950602501763229706651827225
 56: 0.00688937431026541624740258752793248629515362600679029582269
 57: 0.02375296973866860155381414422927349935219654979126640822467
 58: -0.009202133121310726318776305570874061968963345612244000240065
 59: 0.02748661443548137866064931036523287582066485441398757427768
 60: -0.02748661443593903742942207492833068477228206155434205752905
 61: -0.009202133121212645617599397304531551548470146258303976905473
 62: 0.023752969738442782358752096452686805137269436885027446077566
 63: -0.006889374310259682170284217436556676931017310887516415261395
 64: 0.15607169499436030619073614227688222206842098225696891363565
 65: -0.1632693336078553792308574960178886001929850838402661361194
 66: -0.0674401094279510159801023001860335845307825394671497325205
 67: 0.06744010942961507446362843415790402095989452835706475268122
 68: 0.16326933360613009151636359198555489112941125671756445195253
 69: -0.1560716949934574434286461816474106273301232229388626000198


==> anc/S1006758.report <==
 Potential:       -10.0675803596
   Quality:       -30.1871680013
   Dim(GG):                    1
  S-Masses: 1x  +7.701137 ; 1x  +7.223495 ; 1x  +7.039714 ; 2x  +6.046003 ; 1x  +5.916586 ; 2x  +4.004818 ; 1x  +2.247246 ; 2x  +0.804249 ; 27x  +0.000000 ; 1x  -0.898234 ; 1x  -1.007302 ; 2x  -1.209946 ; 2x  -1.242514 ; 1x  -1.274356 ; 1x  -1.358007 ; 1x  -1.377478 ; 1x  -1.384020 ; 2x  -1.424337 ; 2x  -1.696104 ; 1x  -1.719716 ; 2x  -1.775265 ; 1x  -1.794323 ; 1x  -1.801592 ; 2x  -1.844495 ; 2x  -1.886209 ; 1x  -1.967410 ; 2x  -1.987750 ; 2x  -2.270745 ; 1x  -2.571390 ; 2x  -2.687740 ; 1x  -3.119747
  G-Masses: 1x  +2.963207 ; 1x  +2.470417 ; 1x  +2.223788 ; 2x  +2.215048 ; 1x  +2.033524 ; 2x  +1.779289
  F-Masses: 1x  +5.926415 ; 1x  +4.940833 ; 1x  +4.447576 ; 2x  +4.430096 ; 1x  +4.083724 ; 1x  +4.067048 ; 1x  +3.939762 ; 2x  +3.814870 ; 2x  +3.808705 ; 2x  +3.558578 ; 1x  +3.207573 ; 2x  +2.650040 ; 1x  +1.942763 ; 1x  +1.759836 ; 2x  +1.608160 ; 1x  +1.591935 ; 2x  +1.471656 ; 2x  +1.075863 ; 1x  +0.983145 ; 1x  +0.945554 ; 2x  +0.715150 ; 1x  +0.595775 ; 1x  +0.222462 ; 2x  +0.188618 ; 2x  +0.178994 ; 1x  +0.149837 ; 2x  +0.146569 ; 2x  +0.102327 ; 1x  +0.099537 ; 2x  +0.093973 ; 1x  +0.093234 ; 1x  +0.086951 ; 1x  +0.083796 ; 1x  +0.047140 ; 2x  +0.043789 ; 2x  +0.034985 ; 2x  +0.014735 ; 2x  +0.013685
=== Position ===
1 2 3 6[s]: +0.543353
1 2 4 5[s]: -0.012650
1 2 4 7[s]: +0.185896
1 2 5 8[s]: -0.178360
1 2 7 8[s]: -0.024558
1 3 4 8[s]: -0.167188
1 3 5 7[s]: -0.234276
1 4 5 6[s]: -0.185896
1 4 6 7[s]: -0.012650
1 5 6 8[s]: +0.024558
1 6 7 8[s]: -0.178360
2 3 4 5[s]: -0.178360
2 3 4 7[s]: +0.024558
2 3 5 8[s]: -0.012650
2 3 7 8[s]: -0.185896
2 4 6 8[s]: -0.234276
2 5 6 7[s]: -0.167188
3 4 5 6[s]: -0.024558
3 4 6 7[s]: -0.178360
3 5 6 8[s]: +0.185896
3 6 7 8[s]: -0.012650
4 5 7 8[s]: +0.543353
1 2 3 5[c]: +0.342403
1 2 4 6[c]: -0.113920
1 2 4 7[c]: +0.025164
1 2 6 8[c]: -0.005184
1 2 7 8[c]: +0.139237
1 3 4 8[c]: -0.565212
1 3 6 7[c]: +0.560180
1 4 5 6[c]: +0.025164
1 4 5 7[c]: -0.113920
1 5 6 8[c]: +0.139237
1 5 7 8[c]: -0.005184
2 3 4 6[c]: -0.005184
2 3 4 7[c]: -0.139237
2 3 6 8[c]: -0.113920
2 3 7 8[c]: -0.025164
2 4 5 8[c]: +0.560180
2 5 6 7[c]: +0.565212
3 4 5 6[c]: -0.139237
3 4 5 7[c]: -0.005184
3 5 6 8[c]: -0.025164
3 5 7 8[c]: -0.113920
4 6 7 8[c]: +0.342403


==> anc/S1006758.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -10.067580359631672924060221360408702038083511849554196704115
quality: -30.1871680013
  0: -0.006139507465423892383401167096701740948998855082270033406057
  1: -0.012279014930943411659191706094494376211921393643172776912729
  2: -0.00613950746546261527200577877829282828829692263276515707854
  3: 0.00000000000011559333876541204679080225730059129393443732243119774815667
  4: 0.006139507465824515292902635312579343036544400854803761817242
  5: 0.01227901493133682140919563284773336434249896435245064686568
  6: 0.006139507465752235898269420496934337881505969909606793798303
  7: -0.04793659852276657162005152209452848229494183508945178836997
  8: 0.0464740927331541610802105806185261415444625776765257788964
  9: -0.04647409273278342978647450948491818440998005845071320937954
 10: 0.04458996353542969525036399145233221761644433265827046592465
 11: 0.04458996353542389126847732361781572016245628578871104812659
 12: 0.061731304523969467255855258981118063812872596264272151228
 13: -0.1390006547915060043794296864839106757904857201478479744291
 14: -0.04647409273284476949936324783290758985405072873948306286073
 15: 0.04647409273330178251493513435235687468679174142598159986424
 16: -0.04458996353552659979139858295785654822586816337507696575931
 17: -0.04458996353539981964010393089649093652835524831507536176799
 18: 0.13900065479147327825884665873468360227189150388523398063535
 19: -0.06173130452387574183997243966029437705551265414662872229816
 20: -0.03565758359207863881589101443573097014556482625500684445008
 21: 0.05540647267659370891522599824716248785430431819232301965013
 22: -0.13267582294383941160754575505840048313735944344035857478054
 23: 0.04458996353533261971761924156962023080828335573104199664482
 24: 0.04458996353560281774756205320067215071428761910469817201486
 25: 0.13267582294371335496965082777793237767416367620163316262707
 26: -0.0554064726766962512540203291492291880021168141042046802949
 27: -0.04458996353565916023780074477224450315386802957884279048313
 28: -0.04458996353540481386126901911230471262309979618194912098261
 29: 0.03565758359210073755722840332100940510571520369951364097633
 30: 0.04647409273315921556081240481564881994430826352660041384745
 31: 0.04647409273303654249380670757051738192030580915149501390898
 32: 0.04647409273286065522519477104171615753036134404709404425932
 33: 0.0464740927331364091152796395694747026238289149781150407179
 34: 0.04793659852274337644385060180667478540362243033901308813309
 35: -0.2033342904930651823150966145441991899250820521507177410907
 36: -0.4066685809861116857775259896053279309597587824327318691322
 37: -0.48342418643015599348541048473045496283694065146371603786916
 38: -0.5601797918741901003523365660657183791600966254848010915864
 39: -0.4138056908206730580466215063923592437135100952407249599547
 40: -0.2674315897672610795256607040324727702869990179413638281029
 41: -0.13371579488369750855435764189466311238055746197451994985673
 42: 0.11899156811170359486079820310176114649829368076351425632907
 43: 0.007587116935930674875858797485111136585327298105685163853454
 44: 0.007587116938905294665555382747729204763339003226532396887582
 45: -0.00000000000003875510063003565637837298822619499518797923241853181850467
 46: 0.00000000000014673080286374698646397705372673460865716769890250189809732
 47: 0.0000000000000423330030767026602369948929282780304956470539826472557099
 48: -0.000000000000003348420120126235776527968363747195517363400543895160723055
 49: 0.007587116938897874820799515764760180293504692610779161139264
 50: 0.007587116935913044896422161068321462837487716752627365724456
 51: -0.00000000000009552623048704415058826928864828965735344853674745527593169
 52: -0.0000000000000023893218617839391701740624139503120786914981487233307691063
 53: 0.00000000000009698385854695099217212301591079161199803200117870383840185
 54: -0.00000000000010463700792958564481891874301408711209102373675667557831765
 55: -0.007587116937444611185116037400163452231083261939911294622408
 56: -0.00000000000002787381613740128083409033580795020910134102161083949755294
 57: 0.00000000000002431818020812923255847051859089503888487460955675575550436
 58: 0.000000000000006322544486495775955612966224799258290748437461347270065213
 59: 0.000000000000037754285755604425022823161116282911620594465930620327112255
 60: -0.0000000000000368505963540446217498630101220027193694601582520419143229
 61: 0.00000000000003136191042486505757488418315137691610031575703856666379917
 62: 0.000000000000033634104455947800158763646121532490212543524958861491054675
 63: -0.00000000000004635995350352854534157129555130525167968662991550600506455
 64: -0.2205744449699708493606847914528432930808776526435486148786
 65: 0.004994877783627516630714854935948923280066956230309236246728
 66: -0.004994877783933685327060153477819482886155846629911262861441
 67: -0.004994877783924077050916240514027589012045090485176785502453
 68: 0.0049948777835722370985720037740648813572361088965718749752
 69: -0.23323275113987205567778528275292996458555914111115861749286


==> anc/S1039624.report <==
 Potential:        -10.396246071
   Quality:       -33.8417979864
   Dim(GG):                    1
  S-Masses: 1x  +7.428033 ; 2x  +7.187443 ; 1x  +6.647443 ; 2x  +5.996270 ; 2x  +4.118313 ; 2x  +3.785710 ; 1x  +1.160452 ; 27x  +0.000000 ; 2x  -0.364070 ; 2x  -0.899193 ; 1x  -1.131535 ; 2x  -1.144653 ; 1x  -1.170485 ; 1x  -1.233837 ; 2x  -1.306560 ; 2x  -1.531413 ; 2x  -1.761344 ; 3x  -1.788939 ; 1x  -1.814783 ; 2x  -1.871691 ; 2x  -1.902077 ; 2x  -2.051521 ; 2x  -2.329507 ; 1x  -2.392258 ; 2x  -2.416567 ; 1x  -2.416694 ; 1x  -2.982023
  G-Masses: 2x  +2.956723 ; 2x  +2.289515 ; 2x  +2.230739 ; 2x  +1.656801
  F-Masses: 2x  +5.913446 ; 2x  +4.579030 ; 2x  +4.461478 ; 2x  +4.150294 ; 2x  +3.865959 ; 2x  +3.788446 ; 2x  +3.313602 ; 2x  +3.139216 ; 2x  +2.821160 ; 2x  +1.993222 ; 2x  +1.710684 ; 2x  +1.430449 ; 2x  +1.120788 ; 2x  +0.955154 ; 2x  +0.830383 ; 2x  +0.630034 ; 2x  +0.605847 ; 2x  +0.370922 ; 2x  +0.128437 ; 2x  +0.104398 ; 2x  +0.082885 ; 2x  +0.054524 ; 2x  +0.051525 ; 2x  +0.038441 ; 2x  +0.029004 ; 2x  +0.021810 ; 2x  +0.006602 ; 2x  +0.006260
=== Position ===
1 2 3 4[s]: -0.105452
1 2 3 5[s]: +0.117214
1 2 3 8[s]: +0.189713
1 2 4 6[s]: +0.117214
1 2 4 7[s]: -0.189713
1 2 5 6[s]: -0.561575
1 2 7 8[s]: +0.062221
1 3 4 6[s]: -0.189713
1 3 4 7[s]: +0.117214
1 3 5 7[s]: -0.161612
1 3 6 8[s]: +0.052498
1 4 5 8[s]: -0.204843
1 4 6 7[s]: -0.028813
1 5 6 7[s]: -0.117214
1 6 7 8[s]: +0.189713
2 3 4 5[s]: +0.189713
2 3 4 8[s]: +0.117214
2 3 5 8[s]: -0.028813
2 3 6 7[s]: -0.204843
2 4 5 7[s]: +0.052498
2 4 6 8[s]: -0.161612
2 5 6 8[s]: -0.117214
2 5 7 8[s]: -0.189713
3 4 5 6[s]: +0.062221
3 4 7 8[s]: -0.561575
3 5 6 8[s]: -0.189713
3 5 7 8[s]: -0.117214
4 5 6 7[s]: +0.189713
4 6 7 8[s]: -0.117214
5 6 7 8[s]: -0.105452
1 2 3 5[c]: +0.092339
1 2 3 8[c]: +0.005507
1 2 4 6[c]: -0.092339
1 2 4 7[c]: -0.005507
1 2 7 8[c]: +0.633469
1 3 4 6[c]: +0.005507
1 3 4 7[c]: +0.092339
1 3 5 7[c]: +0.606052
1 5 6 7[c]: -0.092339
1 6 7 8[c]: +0.005507
2 3 4 5[c]: -0.005507
2 3 4 8[c]: -0.092339
2 4 6 8[c]: -0.606052
2 5 6 8[c]: +0.092339
2 5 7 8[c]: -0.005507
3 4 5 6[c]: -0.633469
3 5 6 8[c]: +0.005507
3 5 7 8[c]: -0.092339
4 5 6 7[c]: -0.005507
4 6 7 8[c]: +0.092339


==> anc/S1039624.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -10.396246070974385894977409789656958862295930448154571796706
quality: -33.8417979864
  0: 0.1295858650387264963287568751734548071423515380382142552877
  1: 0.03111029086692169655347019464159281775184242778428488688498
  2: 0.1823117303664367862673435060699671760708760925414095563128
  3: -0.000000000000000027539915689341263719627395649984305189406045718262061231966
  4: 0.15120143949951506200758769027233110972089047577574144016433
  5: -0.031110290866921750663347066719554293062020521062497767162167
  6: 0.09847557417180474434905583766116502111675288252565999617807
  7: -0.05860693212217464747485121490956819811512070163425134423408
  8: 0.00000000000000000021313636490516129713410232317289219886709375299171571458404
  9: 0.000000000000000008087707206968337672440594555401467630120867110763206338253
 10: 0.00000000000000000016792370638318694721020816996907146524596758255994728529526
 11: -0.000000000000000007145352907769372229881284992501806087443681230914435295539
 12: -0.016729079447573252684177949980190589130782572488428293220943
 13: -0.058606932122174645540126661490320900208534858356338945958
 14: -0.00000000000000000005147789712527065442869430893487546461559928070717432078838
 15: -0.09485649449987691822599373776458253169843572460711535950368
 16: 0.0000000000000000005830047855371765069897476321197031354398884088332411864766
 17: 0.09485649449987691928018599336755430998412657279699253660784
 18: -0.05860693212217464774476284633029200107447741327056748677252
 19: -0.1119413259898248971478970779763697519035594885969338594641
 20: 0.000000000000000000550444335027083809801299235707919180495210494135041577525
 21: -0.004886495013215340552431025293565946658350889151581213484237
 22: 0.0000000000000000005716799540258179500635617134296505144008497047212334649035
 23: -0.0000000000000000002294946068809207033205350125554190124379847962953683889004
 24: 0.00000000000000000029622934163937306959708232735277263705209010957933059733764
 25: 0.0000000000000000010353465395782042141631738339392856612113586494939647736077
 26: -0.07128586397794025968701215890935522242953114604409098915817
 27: 0.0000000000000000072329954886472596450851587631687936686649953706297194757
 28: 0.09485649449987693503057867053738503507952741884742360089325
 29: 0.000000000000000000369487003668453728143938895692600649126376847956575539114
 30: -0.00000000000000000043101435013847618918208118250796090679320362612092733638076
 31: 0.0000000000000000003888230923198938784800781372087419038468951387452376750028
 32: -0.000000000000000009194316967850239378192406345997073690740242622067815138372
 33: -0.0948564944998769356840985496723548591728968054900347363435
 34: -0.05860693212217464755824119605751339575112578642634645900838
 35: -0.1583673539152802753317561568167572828092478395956371640249
 36: -0.3167347078305605507075912559683407086805546740708408567029
 37: -0.15836735391528027520400913984234028494634510000959443569534
 38: -0.0000000000000000024618216780681329315281891721526332497864924965488058504577
 39: 0.15836735391528026993254225481431152172648579857584519655377
 40: 0.3167347078305605452915477469799630409703801525363456362833
 41: 0.15836735391528027228173183834276791956998895843711275628965
 42: -0.00000000000000000011276990901463162527922475453640548341537570538843781008467
 43: -0.002753740005138575984124499371215312162553952131468438614752
 44: 0.000000000000000005242107400542878985260335883855839995792588754045033374466
 45: -0.0000000000000000001854044396759246721480176739014460517874886301987936844401
 46: -0.0000000000000000001629961162033588096887026559971282156072253278627577434163
 47: -0.15151299970631900714521346133985733165133357143580453113557
 48: -0.04616939235182238751934277267981288207968177990634712915867
 49: 0.00000000000000000040108649712595985434361950596560769333652369234663526535085
 50: 0.00000000000000000008635067038326005835234178210998985176699022361698888522155
 51: 0.000000000000000005073724608076496854713504966748489797830273270190140491987
 52: -0.0027537400051385761315878209464460983899923007210872683266216
 53: -0.04616939235182238764499503685582289649947668855184310366629
 54: 0.1515129997063190070006549397263292413814122734077319048738
 55: -0.04616939235182238867588153466810785525930523774978132739009
 56: -0.15151299970631900676191048403497981777536374861945405297034
 57: -0.00000000000000000003909269935123830670145158109046959178320225162405636282084
 58: 0.0000000000000000004192388979217789013961025751534493692871790628075425358818
 59: -0.000000000000000004713950985232104020436562147563148609966330170391706565347
 60: 0.00000000000000000013633014911200219371467951714012777001276262640438227483812
 61: 0.15151299970631900697177673799371253906731368923812916386434
 62: 0.0000000000000000003508175728076453735051746161756328067541845428937325887088
 63: -0.0027537400051385721951881793358671517517612859010684715773264
 64: -0.04616939235182238858779915497971555598288935228894873385668
 65: -0.002753740005138571820568017783622364209760329932584801759316
 66: -0.0000000000000000006487963178704517253265707363509529006201319656242344773185
 67: -0.000000000000000005344027544449702976017156198762857173547560185612946968392
 68: -0.0000000000000000003922628496858067889302307373840886140583066648972933728455
 69: 0.00000000000000000004431087867501317804893194009740666061801260165739054292864


==> anc/S1043471.report <==
 Potential:        -10.434712595
   Quality:       -34.4040368624
   Dim(GG):                    0
  S-Masses: 1x  +7.936579 ; 1x  +7.462054 ; 1x  +7.380369 ; 2x  +6.156012 ; 1x  +5.378473 ; 2x  +4.205243 ; 1x  +4.074111 ; 1x  +3.516195 ; 1x  +1.294938 ; 1x  +0.496079 ; 28x  +0.000000 ; 1x  -0.640035 ; 1x  -0.971212 ; 1x  -1.027047 ; 1x  -1.158021 ; 1x  -1.166072 ; 2x  -1.189389 ; 1x  -1.351917 ; 1x  -1.376854 ; 2x  -1.526283 ; 1x  -1.691252 ; 1x  -1.698745 ; 2x  -1.735871 ; 2x  -1.791754 ; 1x  -1.825650 ; 2x  -1.846817 ; 1x  -1.862716 ; 1x  -1.874241 ; 1x  -2.118273 ; 1x  -2.349304 ; 1x  -2.406651 ; 2x  -2.450894 ; 1x  -2.567766 ; 1x  -2.598128 ; 1x  -3.075931
  G-Masses: 1x  +3.023397 ; 2x  +2.620070 ; 1x  +2.330369 ; 1x  +2.241258 ; 2x  +1.950556 ; 1x  +1.650829
  F-Masses: 1x  +6.046794 ; 2x  +5.240140 ; 1x  +4.660739 ; 1x  +4.482516 ; 1x  +4.056155 ; 1x  +4.004562 ; 2x  +3.939774 ; 2x  +3.901112 ; 1x  +3.781889 ; 2x  +3.628010 ; 1x  +3.301658 ; 1x  +3.034565 ; 1x  +3.014018 ; 2x  +2.576136 ; 1x  +2.073452 ; 1x  +1.644046 ; 2x  +1.497837 ; 1x  +1.394536 ; 1x  +1.142081 ; 2x  +1.051713 ; 1x  +0.945559 ; 1x  +0.896430 ; 2x  +0.789259 ; 1x  +0.647684 ; 1x  +0.612589 ; 2x  +0.463087 ; 1x  +0.411036 ; 1x  +0.140304 ; 2x  +0.117881 ; 1x  +0.107120 ; 1x  +0.106267 ; 1x  +0.080590 ; 1x  +0.077880 ; 1x  +0.071176 ; 2x  +0.057268 ; 2x  +0.049223 ; 2x  +0.031893 ; 1x  +0.031455 ; 1x  +0.022130 ; 1x  +0.005559 ; 2x  +0.001503 ; 1x  +0.001484
=== Position ===
1 2 3 5[s]: +0.000744
1 2 3 6[s]: +0.218613
1 2 3 7[s]: +0.014376
1 2 4 6[s]: +0.014376
1 2 4 7[s]: -0.600698
1 2 4 8[s]: +0.014376
1 2 5 7[s]: +0.014376
1 2 5 8[s]: +0.218613
1 2 6 8[s]: +0.000744
1 3 4 6[s]: -0.000744
1 3 4 8[s]: -0.191674
1 3 5 7[s]: +0.191674
1 3 6 8[s]: -0.014376
1 3 7 8[s]: -0.010668
1 4 5 6[s]: -0.191674
1 4 5 8[s]: -0.000744
1 4 6 7[s]: -0.014376
1 4 7 8[s]: +0.014376
1 5 6 7[s]: +0.010668
1 5 6 8[s]: +0.014376
1 6 7 8[s]: +0.191674
2 3 4 5[s]: +0.191674
2 3 4 7[s]: +0.014376
2 3 4 8[s]: -0.010668
2 3 5 6[s]: +0.014376
2 3 5 8[s]: -0.014376
2 3 6 7[s]: -0.000744
2 3 7 8[s]: -0.191674
2 4 5 6[s]: +0.010668
2 4 5 7[s]: -0.014376
2 4 6 8[s]: +0.191674
2 5 6 7[s]: -0.191674
2 5 7 8[s]: -0.000744
3 4 5 7[s]: -0.000744
3 4 6 7[s]: +0.218613
3 4 6 8[s]: -0.014376
3 5 6 7[s]: -0.014376
3 5 6 8[s]: -0.600698
3 5 7 8[s]: -0.014376
4 5 6 8[s]: -0.014376
4 5 7 8[s]: +0.218613
4 6 7 8[s]: -0.000744
1 2 3 7[c]: +0.068273
1 2 3 8[c]: -0.278841
1 2 4 6[c]: +0.068273
1 2 4 7[c]: -0.038078
1 2 4 8[c]: +0.068273
1 2 5 6[c]: -0.306271
1 2 5 7[c]: +0.068273
1 3 4 5[c]: +0.655534
1 3 6 7[c]: +0.306271
1 3 6 8[c]: +0.068273
1 4 6 7[c]: -0.068273
1 4 7 8[c]: +0.068273
1 5 6 8[c]: -0.068273
1 5 7 8[c]: -0.278841
2 3 4 6[c]: -0.278841
2 3 4 7[c]: +0.068273
2 3 5 6[c]: -0.068273
2 3 5 8[c]: +0.068273
2 4 5 7[c]: -0.068273
2 4 5 8[c]: +0.306271
2 6 7 8[c]: +0.655534
3 4 6 8[c]: +0.068273
3 4 7 8[c]: +0.306271
3 5 6 7[c]: +0.068273
3 5 6 8[c]: +0.038078
3 5 7 8[c]: +0.068273
4 5 6 7[c]: +0.278841
4 5 6 8[c]: +0.068273


==> anc/S1043471.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -10.434712595009226792428131507556048048239963010116837335615
quality: -34.4040368624
  0: -0.00000000000000000010782213853152071162876519997041569999871861514123722931607
  1: 0.000000000000000000157193894375914130750932067085658810063121811449823789474
  2: -0.00000000000000000025320673089780237397069475662033506472818206112589158817726
  3: 0.00000000000000000013130596296531637625146739468773811275474872583268142622634
  4: 0.000000000000000000415541261482496995908773654826162414544784048895810440361
  5: 0.00000000000000000034413806429978538810436859906702585859060985419742552526074
  6: 0.0000000000000000005082918290126523206187020271314611206168375840829201197633
  7: -0.05529222881087770526359338339100909482625028055016896583296
  8: -0.15017439662451415692989484003822128698170391499655601599584
  9: -0.0477324461599286031165890942371553668732621764062821197497
 10: -0.04773244615992860276377310194202106715774438576165393242208
 11: -0.05732019616931363961030356424824431218029210897729881447692
 12: -0.04091660659491642687413662229037010022983964278105024448917
 13: -0.05198608125302392073180091749527530340674781191795746397186
 14: -0.04773244615992860272927582080962256337560050397957952565825
 15: -0.15017439662451415639684517419106419489139871108162300255565
 16: 0.05198608125302392112360585863070819604104300676904767802013
 17: 0.04091660659491642685141313252018358267541359878258979544276
 18: 0.05732019616931364000258578567099013717849576007760287081451
 19: 0.04773244615992860309141115527766964085459666883844593953333
 20: -0.04091660659491642678978933657316219378754464684692640329485
 21: -0.05529222881087770532277401532356250837232576426694517453218
 22: -0.05198608125302392068747569989028214828856027131526995693921
 23: -0.04773244615992860302740292837348141259210358390632444364264
 24: -0.05732019616931363951522921250189273582121015871809836930724
 25: 0.05732019616931364014380201186305429247751470572414927349396
 26: 0.04773244615992860282548800069834895360917569888816007126399
 27: 0.05198608125302392112062227838769885608207866563250183826751
 28: 0.05529222881087770529779372749784733987035995740744781375229
 29: 0.04773244615992860326247628255148910365336429590496517820706
 30: -0.15017439662451415636185337602677507780571604153300414879824
 31: 0.04091660659491642679432836946777364112539369799082437595688
 32: 0.05529222881087770526834774137572670820902557703666757260699
 33: -0.15017439662451415679525292644486670980588381277345831588905
 34: 0.04773244615992860287129326520363358426821768139072606911214
 35: 0.0000000000000000003035534636557098624972264899403540858488448436298138415478
 36: -0.1531355717691577898994095895354726110450758226349204005068
 37: -0.15313557176915778990943848107504280181140308988460348937252
 38: -0.3062711435383155800581736315650689278572299440706077581867
 39: -0.1531355717691577900026918355152342497572461215498669066708
 40: -0.1531355717691577898894423599542463504154321368424324087125
 41: 0.000000000000000000114331692833668446363812906530595542499097430022442329728
 42: -0.03413663598761995851620457915001345317064630045649395697129
 43: 0.2937843297062829312632586426468346411513283455665218776505
 44: 0.03413663598761995852259527069261453107839253144442125331048
 45: 0.03413663598761995864688166967412761458621525097269643697625
 46: 0.000000000000000000026775144166367766736077542858085381426675749466844629845605
 47: 0.03413663598761995862205761438141995031822597704894264217204
 48: -0.00000000000000000001723667155865307812022165620101021345891561466933041972684
 49: -0.03413663598761995847004216870026784085922284349263736458926
 50: -0.1734030886517701852193170668474564914180651602634639816679
 51: 0.00000000000000000006129887092821206402122647447670608602238333323554040924248
 52: 0.0000000000000000007679665271899894024415674796862523847563000545006205020368
 53: 0.00000000000000000005959575398410818662397234277153475894823356273320244078635
 54: -0.0000000000000000007733120768522983539971974787378779310015020568079373622793
 55: 0.03413663598761995847021010779682373615971690519448110346922
 56: -0.03413663598761995857721571393570753619014065364112732076517
 57: 0.00000000000000000001912720936084630854138774818044799187351263066074481924609
 58: -0.03413663598761995859079456781694176539611380736530512336167
 59: 0.00000000000000000002583803120723256230975788916827180538284010377476849119138
 60: -0.0000000000000000000583737742056884143152030190980262818749238334947754924215
 61: 0.0000000000000000007191650025870166546145038481406923088659152958662640185232
 62: -0.00000000000000000001860022389041026388632391622217310423583068679148746816756
 63: -0.0000000000000000008088332042199779886175840446911283912618112877781869636518
 64: -0.000000000000000000966687947023520406772650733941677917980421659768966074561
 65: -0.17340308865177018548850511614553599464485559263905743227143
 66: -0.0000000000000000010560277914316053827981111263125471825624381143036546698918
 67: 0.0000000000000000010123734018078274782459926822809150241038364668408506285354
 68: 0.01494367127378181231373669672304115931692603049641490495821
 69: 0.0000000000000000010180473086765728131832284463726858691916875185893862993715


==> anc/S1046017.report <==
 Potential:       -10.4601767468
   Quality:       -21.5276153934
   Dim(GG):                    0
  S-Masses: 1x  +8.334901 ; 1x  +8.129854 ; 1x  +7.321861 ; 2x  +5.639686 ; 1x  +4.717397 ; 2x  +4.561460 ; 1x  +4.205247 ; 1x  +3.192269 ; 1x  +1.509513 ; 2x  +0.463247 ; 28x  +0.000000 ; 1x  -0.881641 ; 1x  -0.943848 ; 1x  -1.152030 ; 2x  -1.192406 ; 2x  -1.271731 ; 1x  -1.281890 ; 2x  -1.460578 ; 1x  -1.532622 ; 1x  -1.692522 ; 2x  -1.714226 ; 2x  -1.764738 ; 2x  -1.771229 ; 1x  -1.824095 ; 2x  -1.843184 ; 1x  -2.135287 ; 1x  -2.454189 ; 2x  -2.531327 ; 2x  -2.541931 ; 1x  -2.770648 ; 1x  -3.185045
  G-Masses: 4x  +2.664733 ; 4x  +1.954969
  F-Masses: 4x  +5.329467 ; 4x  +3.909937 ; 4x  +3.845437 ; 4x  +3.728603 ; 4x  +2.650581 ; 4x  +1.395470 ; 4x  +1.074521 ; 4x  +0.806297 ; 4x  +0.508608 ; 4x  +0.123810 ; 4x  +0.092082 ; 4x  +0.087909 ; 4x  +0.014791 ; 4x  +0.009805
=== Position ===
1 2 3 8[s]: +0.611785
1 2 4 5[s]: +0.179220
1 2 6 7[s]: +0.186916
1 3 4 7[s]: +0.179220
1 3 5 6[s]: +0.186916
1 4 6 8[s]: -0.214745
1 5 7 8[s]: +0.237954
2 3 4 6[s]: -0.237954
2 3 5 7[s]: +0.214745
2 4 7 8[s]: -0.186916
2 5 6 8[s]: -0.179220
3 4 5 8[s]: +0.186916
3 6 7 8[s]: +0.179220
4 5 6 7[s]: +0.611785
1 2 5 8[c]: +0.335852
1 2 6 7[c]: +0.335852
1 3 5 6[c]: +0.335852
1 3 7 8[c]: -0.335852
1 4 6 8[c]: +0.603656
2 3 5 7[c]: +0.603656
2 4 5 6[c]: -0.335852
2 4 7 8[c]: +0.335852
3 4 5 8[c]: -0.335852
3 4 6 7[c]: -0.335852


==> anc/S1046017.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -10.460176746776950090248935352397171400620299336671871606723
quality: -21.5276153934
  0: -0.05368626617041307115102556190332144801257658179284502225
  1: 0.00000000000010897593104584222969962586682474063457768393610898246124327
  2: -0.05368626617030409521997976015613679307236535735571645309419
  3: 0.0000000000001742768387707361043411539120965215278227821651663450959124
  4: 0.05368626617043770246366113313522752873014890588541457343408
  5: 0.000000000000027816084423062671753478594679128512546687032484088179818196
  6: 0.05368626617040988637923793374792493447622918733986907562138
  7: -0.000000000000005610204626067486197688407563546805312682949866013038719041
  8: 0.21243465556462590518087909388995512517988396002784511922224
  9: 0.0000000000003771018887413622248053325530295801503279404432914472788284
 10: -0.00000000000014138245295083924865431205160055920478089966921388513190427
 11: -0.00000000000003827506567424001090924122638958306490627939920017224662721
 12: -0.0000000000002275472791882847493406868620396914263809342125654213731319
 13: 0.000000000000022460419558524713770950544980396109924824715508680343727466
 14: 0.00000000000003658695148106516823026178597817177137501959982710613949371
 15: -0.09345775979602197918792796795526056661112276336004780542597
 16: 0.09345775979604645042965132205251028330487411407479977487806
 17: -0.00000000000005868038066859922913460592852628371812857175880363679691147
 18: -0.08961004021155160554821436260549107128697463781030908448797
 19: -0.0000000000000857627330671999395595615506905317118193414265923469831311
 20: -0.00000000000025106126586052331553854310345246144635647611673898899757364
 21: 0.00000000000010942017400598897620160378860646023177297064582954479563143
 22: 0.00000000000003871280435423435456500560555630488015592961068978337579143
 23: 0.0000000000001625957577940202749026049797744342472085536698291982505614
 24: 0.00000000000003310925090887538192204351303624545131033299999898396884036
 25: 0.08961004021160752859458253577456059775970295979149330938646
 26: -0.000000000000011768679106046128107482823381810287250544578485741855076307
 27: -0.09345775979604845299391870590548621056839874550731459908403
 28: -0.00000000000007623743154914480517414286377534869489861050487893882200643
 29: 0.00000000000008737877228813794839366443767173191523114606836321126266002
 30: 0.09345775979586554620192535400052348851397166224137269916153
 31: 0.000000000000025469969236595102910294024969984765424672617129857382203135
 32: 0.0000000000000008507080586480444076879919839480042525663273163343217792504
 33: -0.21243465556489928530021093245517887759935174879503704956935
 34: -0.00000000000006263667363491345120208386329951699514161036275684349115063
 35: -0.15091402223649623109051500438883248664838160847719363860218
 36: 0.00000000000002552050862944371667174523436466870609172745898389141331198
 37: -0.15091402223675733795828856593580804559242947085365766306677
 38: 0.00000000000016623596551825666399071240080632468528464586921721109269955
 39: 0.1509140222368905640759276579619469464328526951736176139915
 40: 0.0000000000002212766338924892707376408752973526301216926163814018650163
 41: 0.15091402223695591481843566119645876631646281126000606107615
 42: 0.00000000000021262461797317583915636754332129076579831272554146301851954
 43: 0.00000000000013856681657421672959967840914683900529330305812870118656038
 44: -0.0000000000000722566537352254682213332193606384764756378924264833701946
 45: 0.0000000000001361236093234678824840577778648368157877775843540284033599
 46: 0.1679258911461007510561709488119688089970910499891666146212
 47: -0.00000000000004024993717246763576929722326512459767056634669430837366101
 48: 0.00000000000003262469159014189464366764501435462993739328525105702041054
 49: 0.00000000000004521531204763636920145536284155220296769851479766809419663
 50: -0.00000000000005393960128131897857886865153016332107610963751586435811469
 51: 0.16792589114611416430781799334572772741596814030943462158522
 52: 0.0000000000000913107503457648223500571341154319308087754887058699085768
 53: -0.00000000000003403072323946604141903670069333382530783354287181122647846
 54: 0.00000000000021239847223777594718811399586179730342878854271505845828076
 55: 0.0000000000001961140983396473343974619003765698158090634557257809787505
 56: -0.000000000000020706084540352949837352728830961463342602227422988816686517
 57: -0.00000000000007369170130721761783979763792843972331902068903005138471268
 58: -0.00000000000015438730869436779342492494097646522998980903337449007910425
 59: 0.1679258911469066161294145277952113960539146324758634387255
 60: -0.00000000000020645803503098204248048601268137568547665415285954932014966
 61: -0.0000000000002088657677570256816926770188318341145569516673889492075302
 62: -0.1679258911462142789483048851477484558572830723184044085606
 63: 0.000000000000003809513019786026421175504186172525754807802266531094314744
 64: -0.00000000000002558131893034049878370628346688894326219604581112777525678
 65: 0.00000000000005393960128126508769978218016518291066833093856044771945884
 66: -0.00000000000018600646327946999105768689504878598650874851534428741455667
 67: -0.00000000000018489310571554984341467999967538619457324664000300376567794
 68: 0.0000000000001550975765638633975705193392322509280325890366487260092559
 69: -0.00000000000002360293942710596696153193606162208170119169730919824819919


==> anc/S1067475.report <==
 Potential:        -10.674754183
   Quality:       -22.6904631137
   Dim(GG):                    2
  S-Masses: 1x  +9.689014 ; 2x  +7.898348 ; 1x  +7.145826 ; 2x  +5.761924 ; 2x  +4.328875 ; 2x  +3.813643 ; 1x  +2.131649 ; 4x  +0.987027 ; 26x  +0.000000 ; 2x  -0.040019 ; 1x  -0.748284 ; 1x  -0.780190 ; 2x  -1.021059 ; 2x  -1.240824 ; 2x  -1.282105 ; 4x  -1.634993 ; 2x  -1.696293 ; 2x  -1.923737 ; 4x  -2.085550 ; 2x  -2.131594 ; 1x  -2.472441 ; 1x  -2.638383 ; 2x  -3.291881 ; 1x  -3.366751
  G-Masses: 4x  +2.655755 ; 4x  +2.136690
  F-Masses: 4x  +5.311511 ; 4x  +4.273380 ; 4x  +3.994898 ; 4x  +3.672547 ; 4x  +3.462577 ; 4x  +1.344334 ; 4x  +1.194729 ; 4x  +0.802447 ; 4x  +0.637759 ; 4x  +0.177085 ; 4x  +0.090020 ; 4x  +0.085628 ; 4x  +0.084559 ; 4x  +0.000532
=== Position ===
1 2 3 5[s]: -0.593541
1 2 4 6[s]: +0.033813
1 2 4 8[s]: -0.199941
1 2 6 7[s]: -0.199941
1 2 7 8[s]: +0.031708
1 3 4 6[s]: -0.199941
1 3 4 8[s]: +0.031708
1 3 6 7[s]: +0.033813
1 3 7 8[s]: -0.199941
1 4 5 7[s]: +0.269637
1 5 6 8[s]: +0.195765
2 3 4 7[s]: +0.195765
2 3 6 8[s]: -0.269637
2 4 5 6[s]: +0.199941
2 4 5 8[s]: -0.033813
2 5 6 7[s]: +0.031708
2 5 7 8[s]: -0.199941
3 4 5 6[s]: +0.031708
3 4 5 8[s]: -0.199941
3 5 6 7[s]: +0.199941
3 5 7 8[s]: -0.033813
4 6 7 8[s]: +0.593541
1 2 3 6[c]: +0.328895
1 2 4 5[c]: -0.328895
1 3 5 7[c]: -0.328895
1 4 6 7[c]: +0.328895
1 5 6 8[c]: +0.657790
2 3 4 7[c]: -0.657790
2 3 5 8[c]: -0.328895
2 4 6 8[c]: +0.328895
3 6 7 8[c]: +0.328895
4 5 7 8[c]: -0.328895


==> anc/S1067475.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -10.674754182994893767798548974531646608445450245194201612
quality: -22.6904631137
  0: 0.06688287257306994093067037708238676822761219401224583328863
  1: 0.13376574514613612916893060726880531126523612188974276084025
  2: 0.04997656553725308739927942657548668490323611334747073645847
  3: -0.03381261407170424928168460893352107575684384359676736146377
  4: 0.03412279339563079680830577624050866404075222514871743579936
  5: 0.10205820086296041578552327179585605206918222553489546973195
  6: 0.05102910043147134937695753139691800132811587141035345919151
  7: 0.09891780336307250148712054802529085506014346299592510722881
  8: -0.00000000000818778442591985682180685279097568617032508395880225321757
  9: 0.00000000000818707976025269061606193782135665878264422045755187568123
 10: 0.09997033825729678727533491384057728479373112969545249361082
 11: -0.09997033825729998242450546579217944955222206678104414035114
 12: -0.00000000000003847016072330076185787638033795718596599728681621734352582
 13: 0.0000000000000298321956903101556157030055347717685575488800085663652276
 14: 0.000000000008180658220327005156665229710292622918684904975602829251536
 15: -0.000000000008182518990681125865842850164089629770696564830803436170286
 16: -0.09997033825729913517490501684943172539089722846725233469978
 17: 0.09997033825729866952479442903055021641347030338300974046948
 18: 0.00000000000003640302627829935228786628028856158424566380531619155759856
 19: -0.00000000000003989562244302722744624978525481871854382393119802925214488
 20: 0.21370658605053629208098333532329419526318393441180617880404
 21: -0.000000000003972329852015631998567044628282813996948125783398344675354
 22: 0.000000000012398575005824178813715548847131461495246436732580663089125
 23: -0.0000000000000024748195342961926372625188649562154364153996367828904447854
 24: -0.000000000000010477929584078016739536062791386851417984464226196082437786
 25: 0.000000000003975634946156927356516091020121595594210392730199735772938
 26: -0.000000000012397864223441795914118903776997801988193174559410542005422
 27: 0.00000000000001758455586189303464331972022062243331859025520879396082599
 28: -0.0000000000000029993176854324327454413520282455460788653325897103984293143
 29: 0.09997033825729685007150771717245095547263357002351660048285
 30: -0.00000000000003982272646514829810781065736184494080900910211365611610195
 31: 0.00000000000004422021093554163076961283990371666152708086001897114659759
 32: 0.00000000000003275715300680047342658943412899467057393279155622989358179
 33: -0.000000000000028315144654334403674282902846287217078358097425114915974604
 34: 0.18094650687310040634947606469390611936005673697287453884808
 35: 0.000000000013740169688213635169569751778066634282387938878267290566695
 36: 0.00000000002736673520782754884587412795976532260383315727930707660425
 37: 0.000000000013714510386815530672956771142247861052035267818140972700338
 38: 0.00000000000001280352726969890697153474825567818311171428025933725670096
 39: 0.000000000013662770547686594870030792315877931810799409270796011327272
 40: 0.000000000027367643153977635750081939822757261870086893470991269553915
 41: 0.000000000013749499358393257526238422566521694221959821893099667520254
 42: 0.1644473869498236006256041368543256410892714178466930440303
 43: -0.000000000001224250767541629058533849975556849018808062369528485298323
 44: -0.000000000000004866427233371827489291146192454740241671728833498905463813
 45: 0.000000000000021991706477776563387115614965369277494874347838652410201903
 46: 0.00000000000001541616695543638833124972662964832760874972531202322804689
 47: 0.00000000000005896116050254231188940580514864225397366216309649242567028
 48: -0.16444738695105894711389448317636051063865978841719761837634
 49: -0.00000000000002490479948721101668459462687161433774012806805749409240293
 50: -0.000000000001236128087316829235314935865147582664276135963794409110117
 51: -0.000000000000011969985910020467265753225157930463427705461124833816473817
 52: -0.000000000000023783264474693786552579406289612234655154284069334044040434
 53: 0.16444738694858714489672571159508230153547370739781636373906
 54: 0.00000000000006067678403427696928597190715992226400460370158410272978425
 55: -0.16444738694983114431698179607139501107063671367234422025283
 56: 0.1644473869485851897851614954388087102210871628907764097616
 57: 0.00000000000002300258844274676502161748543520000898328229453076326278183
 58: 0.00000000000000029641724362857511853795246673926582955470163460429706418196
 59: 0.00000000000002330010905969376529489415618761966217291828810061997129128
 60: 0.000000000000023791030164307210080862573096512504057748217072558157341673
 61: -0.1644473869510628334196788257719889752959858255355517849236
 62: -0.000000000000025404648337298189602436249305212988144391257423136938582918
 63: -0.000000000000002325689416701751956280697312454569026685162962666714267413
 64: 0.16444738694982018099615147950970615675668557306634659729523
 65: 0.000000000000032469979322665795203659562680179569896413931777126254067135
 66: 0.0000000000012455697035306094350060478561397608077199235415916086030658
 67: 0.000000000001236771959113517418895965729348860804045605292000744008296
 68: 0.000000000000013132697664204087688341265062823101448542370969669883201365
 69: -0.16444738694982619826455796604921829902102679475020000905423


==> anc/S1068971.report <==
 Potential:       -10.6897177038
   Quality:       -21.9266174284
   Dim(GG):                    2
  S-Masses: 1x  +9.851609 ; 1x  +9.527399 ; 1x  +7.238720 ; 1x  +4.688077 ; 4x  +4.120364 ; 4x  +2.824418 ; 1x  +2.634825 ; 26x  +0.000000 ; 1x  -0.410361 ; 4x  -1.033164 ; 4x  -1.167795 ; 2x  -1.357886 ; 1x  -1.493136 ; 4x  -1.603920 ; 1x  -1.649304 ; 4x  -1.915972 ; 1x  -2.169029 ; 4x  -2.183838 ; 4x  -2.724879 ; 1x  -3.109369
  G-Masses: 4x  +2.597091 ; 4x  +2.039597
  F-Masses: 4x  +5.194182 ; 4x  +4.079194 ; 4x  +4.026394 ; 4x  +3.908820 ; 4x  +2.484867 ; 4x  +1.127723 ; 8x  +0.910972 ; 4x  +0.786650 ; 4x  +0.107702 ; 4x  +0.052989 ; 4x  +0.049861 ; 8x  +0.044933
=== Position ===
1 3 4 5[s]: -0.679593
2 6 7 8[s]: +0.679593
1 2 3 5[c]: +0.129174
1 2 4 6[c]: -0.639602
1 2 7 8[c]: +0.129174
1 3 4 8[c]: +0.129174
1 3 6 7[c]: +0.390696
1 4 5 7[c]: -0.129174
1 5 6 8[c]: +0.639602
2 3 4 7[c]: -0.639602
2 3 6 8[c]: -0.129174
2 4 5 8[c]: +0.390696
2 5 6 7[c]: -0.129174
3 4 5 6[c]: -0.129174
3 5 7 8[c]: -0.639602
4 6 7 8[c]: +0.129174


==> anc/S1068971.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -10.689717703827234757952990645940589600335310608372276984967
quality: -21.9266174284
  0: 0.00000000000003791493863694157389236596524397998957188928277786647316678
  1: 0.00000000000009993036011045726000040999167809360675391649012858661642113
  2: 0.00000000000014374748394721950262926349396860406606206760329444837387534
  3: 0.00000000000021166509062175624638461257566279042017813656455105772278175
  4: 0.0000000000001808432041665024191162386483561368731479045875547597149648
  5: 0.00000000000010583254531109705337806154335393756268008421511935899766302
  6: -0.000000000000002179073423299742552115266673195143381170561956347628245862
  7: -0.00000000000011624885942825795227459790546912030588082055265888197708474
  8: -0.16989813213166695635295951229560111435343302931536076985918
  9: -0.00000000000010452505046200214207158889026442192411042677462796567350214
 10: 0.000000000000017036083806550468169691119122919597828175666827407712031464
 11: -0.00000000000006214569860544403111181303672092906468628953902430659464895
 12: -0.00000000000012483044696906513474475076210990147722815278800124520226467
 13: 0.00000000000009787222215038523028593385365968014886031697333514832693324
 14: -0.00000000000007350894520481812809016394380412766284671695766269749553736
 15: 0.16989813213163346408068797163180096537734154373461292345783
 16: -0.00000000000004189982248854555566029951618539799973751574617809258198958
 17: -0.000000000000135542780970933657424137599279920886043931617225244841198
 18: 0.00000000000002173581925026406570816335247712610599815687919000597102415
 19: 0.00000000000013854659591072810429607840226503277056678707040806100992098
 20: 0.00000000000011624885942827293189993643198295836610732116707300801854863
 21: -0.0000000000000380454846380238725604885465370900171497751693602289118686
 22: -0.00000000000004078529038758730924018159338349804136773348919382528234244
 23: 0.00000000000005852897471285412625095737804710470964165254934128761071312
 24: -0.00000000000011693303770972953272976533780327802980827126237208519674344
 25: 0.00000000000029858817715000869714196367233738567540399917773495894516735
 26: 0.00000000000004738896695742519728534315904350115624291504511427926036488
 27: -0.00000000000010394138724069871931492837554533760870230835157986716826433
 28: -0.0000000000002858210489062269799669817951519906078993337865743970965047
 29: -0.00000000000010559756501486888835450507468206147651346710243045900289544
 30: 0.16989813213168595813340666712340152855588313146396428405034
 31: 0.00000000000008588866860989359000953144138966738717626631796037043369014
 32: -0.00000000000008588866861056886166874997444954174586764703879136508948339
 33: -0.16989813213172677851056849155489989701067328386503070101926
 34: 0.000000000000099695379814335342208059437589994966633178869327205714851
 35: -0.16226093538792746857252329791772237922196195227819547159336
 36: -0.3245218707759626037403034546271985571684813831307580381009
 37: -0.3576090026994214586039495113054569742328841867613785168054
 38: -0.3906961346227744061785651871366069680551183611023124008219
 39: -0.293022100967129948504184950768574423774808002673146099158
 40: -0.19534806731135655635138557992987175816277763135792145378588
 41: -0.09767403365575836247252111423317130978914307772801946685332
 42: 0.2552142481101554482704595334975305358465012646448808649507
 43: -0.00000000000005234190143169089722640649537248317768208837925347499236694
 44: 0.0000000000001854868249824138994673849202111983476693409816694535085407
 45: -0.00000000000020587647343566017036316492864147094538586790154960154771816
 46: -0.0000000000001255881256137362977308652883527491527292576344260594666638
 47: -0.000000000000023588601671275593800744943802114371080656709107011908280797
 48: 0.00000000000027960971420525730113624544004607391945680456895915177275314
 49: -0.0000000000001391874907206842618944328437631684312292782219324091979282
 50: 0.00000000000005272329031979627290869124282315283253127516492454443107649
 51: -0.00000000000016146871168966992570382763082932515666709844181682686664557
 52: -0.00000000000011375878447198406912997715907632807443031254384909577232672
 53: 0.00000000000004008124299309810573931327171233216002702616308810529572071
 54: 0.00000000000010410091481785310168701160386808276262258769459873576159148
 55: -0.3843880515749847155142198166885474249272797889531142390511
 56: -0.000000000000023933176033180812674972268446362565468747392366127035508457
 57: -0.00000000000027159299676710919577010023829353129438182935120446219950656
 58: -0.00000000000019820167287537306801886087928524141613239623693271911891362
 59: 0.00000000000012058754339839055700775236323463841348207651063845432786253
 60: -0.000000000000039736668631122562955677239980017022690563071162174881700345
 61: 0.00000000000009608419737961151425847720940813412566531239756084658804626
 62: 0.0000000000001537939111292111542957318956350686971325067729793755921974
 63: -0.00000000000010875820225649453899772313465604151536126674057864344662473
 64: -0.00000000000006880563153447590727704107525913098740169033117604635872321
 65: -0.000000000000010374037798308405912902343782946140837145924949236944304588
 66: -0.000000000000023869275550990777575510085805603722695891516186957047953965
 67: 0.0000000000002483329619801791021607451051858995706535988835906240366758
 68: 0.00000000000012625603110905438920677272776899104225385417875584658928718
 69: 0.000000000000236336442302362541897396034707470032154199647166717776286


==> anc/S1075828.report <==
 Potential:       -10.7582870728
   Quality:       -33.2343937907
   Dim(GG):                    4
  S-Masses: 1x +10.094811 ; 1x  +9.396152 ; 1x  +7.145562 ; 3x  +5.246738 ; 6x  +2.989975 ; 1x  +2.945602 ; 3x  +0.439230 ; 24x  +0.000000 ; 2x  -0.800000 ; 6x  -0.989975 ; 1x  -0.996152 ; 1x  -1.272303 ; 3x  -1.639230 ; 3x  -1.646738 ; 6x  -2.000000 ; 5x  -2.400000 ; 2x  -3.200000 ; 1x  -3.313671
  G-Masses: 4x  +2.562132 ; 4x  +2.137868
  F-Masses: 4x  +5.124264 ; 4x  +4.275736 ; 4x  +3.987684 ; 4x  +3.982994 ; 4x  +2.787320 ; 8x  +1.105330 ; 4x  +0.879584 ; 4x  +0.693198 ; 4x  +0.107828 ; 4x  +0.104591 ; 4x  +0.056802 ; 8x  +0.044670
=== Position ===
1 2 3 8[s]: +0.677442
4 5 6 7[s]: +0.677442
1 2 3 8[c]: -0.123683
1 2 4 7[c]: +0.117884
1 2 5 6[c]: -0.654358
1 3 4 5[c]: -0.163725
1 3 6 7[c]: -0.372749
1 4 6 8[c]: +0.654358
1 5 7 8[c]: +0.117884
2 3 4 6[c]: +0.117884
2 3 5 7[c]: +0.654358
2 4 5 8[c]: -0.372749
2 6 7 8[c]: -0.163725
3 4 7 8[c]: +0.654358
3 5 6 8[c]: -0.117884
4 5 6 7[c]: +0.123683


==> anc/S1075828.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -10.758287072798380236609070554951108866684662103413637153183
quality: -33.2343937907
  0: 0.0000000000000001024522218087215034573654953658976313327711095415946345779
  1: 0.0000000000000002302631255050629406243823378892671953812247776329813048325
  2: 0.000000000000000127285450770822531275706657809249016146888232825688999769
  3: -0.00000000000000000038414451132906388974777717463891599188320854410082903433316
  4: -0.00000000000000010395543805349380660048437252714353702557862055891753757204
  5: -0.0000000000000001312386383923228944475596570178621348879189004941576505755
  6: -0.0000000000000000279023212336987476380646279073279037738130747194481713891
  7: 0.000000000000000160799870920927427145433864102837923700102913349524611513
  8: 0.1693605251087241877251762147249540174801847671133259946535
  9: -0.0000000000000000310418616800375384927239346477248381176859025710668143232
 10: 0.00000000000000018658074824938763630069330671487756299188951621386419663105
 11: 0.00000000000000014182150587407049322528772013330974417991499901803647799137
 12: 0.0000000000000003948730400866208589645658733613134795230247668327543301514
 13: 0.00000000000000025190634904385373820908350474881762128720665899381721244584
 14: -0.00000000000000003093650830942535822851563234975688691111282563271345033719
 15: -0.16936052510872418742550153858838064987251532231965926856086
 16: -0.00000000000000002423353308815225682464262857603435826269694770040317205229
 17: -0.0000000000000001988810431819284768091195010988853850260587579876047629918
 18: -0.00000000000000003726607732968285009171100071520583153668909392449453292874
 19: -0.00000000000000003826228448864518656484175097250787384746201373513032284209
 20: 0.00000000000000016059807475417035862451709549586243950452518574574265735196
 21: -0.0000000000000003952139881353933190078897109004992314018883566161175236706
 22: 0.0000000000000002520305596500366748293145992659795680772718196387641335268
 23: -0.0000000000000001872708942432494688699111085884163371031279053087557040632
 24: 0.00000000000000014173546791699118320727163623019239053453472106989927894114
 25: -0.00000000000000003723606842348792428074577437320082109175899181984932926403
 26: 0.00000000000000003885638181584019040891741230327601819974969511502684471503
 27: -0.000000000000000024068137914126073826583302254669997166537005829308953730986
 28: 0.00000000000000019825133542447098144593776312888530347982476065314633075323
 29: -0.0000000000000002174662040334870345044335215086762345494876573680228369959
 30: 0.16936052510872418782985338995752261424075030355204375490186
 31: -0.0000000000000002286892973961797251030207028891123521168380982384134457492
 32: -0.0000000000000002285601448444969521718056762382009225914063313502287866007
 33: -0.16936052510872418771473139153118729029683284485173714322307
 34: -0.000000000000000217597342454642595401594201773101203185088951714647338143
 35: 0.09318726931217551892327838146422002618977831809255823696925
 36: 0.18637453862435103331139793080250960020901778612568183461996
 37: 0.27956180793652656174832010741250143799999752705216473357865
 38: 0.3727490772487020948665384517373639033010680306510789391659
 39: 0.6067409650811470145925365201385196494080905272146823718512
 40: 0.18637453862435096907144743526549468924889133712481848930615
 41: 0.4203664264567960376251711496408860920842282427161594150359
 42: -0.000000000000000013056203360534380183125929785743270518883030811612170096418
 43: -0.01001040879533453436524481899260709242825354537772045458046
 44: 0.000000000000000002014623565662717859799907123399462576182430826792796083905
 45: 0.00000000000000005270286897819077877305500918496445640545606110355101715244
 46: -0.0000000000000005472796361445178205822292368177750421745323304556894041896
 47: 0.00000000000000001801775261743785626776651244012655011643936671041941946089
 48: -0.00000000000000015274614666919598469382597650112881614642404413977608387904
 49: 0.000000000000000001855744875067261398985063233647540016069947035529974349028
 50: 0.01001040879533453437172856649133614203411451844749439591531
 51: 0.00000000000000010478323756172876511227635044952821482999670182840841042044
 52: 0.0000000000000003325061087435585945158767115773076323247360328156235983984
 53: 0.00000000000000008836567075855288709133011778094453881421838329106488176193
 54: 0.0000000000000007483327102316769046749934387283874100462844001004160462583
 55: -0.000000000000000012989708526009465181087295756662100492259522636124677872776
 56: -0.00000000000000009366757540387760731590043449335392550403607437481354022771
 57: 0.0000000000000005817555396581428391428599795276626652793659713658064711328
 58: -0.0000000000000001289078243758384207851646828886321738355199563349376663975
 59: 0.00000000000000043579721390362210858157962486883522733012129560669863949
 60: 0.00000000000000007899988680865533413249539290469430921394372503462423027564
 61: 0.0000000000000001812446675859733390949179521692147294083405807223663742276
 62: 0.00000000000000009554084856234487538619550589214333148402832820811424043035
 63: 0.0000000000000004455034755854761295379994509630696421511120985057103821563
 64: -0.000000000000001823568603737620998200083600654075647558968076228940050731
 65: 0.13079420972493493585732625328209802585200832111637023506823
 66: 0.0000000000000003675399301894944403006673382187288185060979246794795355041
 67: -0.000000000000001183838033694018766742266373935027391917048575724941509621
 68: -0.012910047803025217148217645746212257301965954336801050146139
 69: 0.0000000000000008037024094724751939054270399719279088814698960633960217411


==> anc/S1165685.report <==
 Potential:       -11.6568542495
   Quality:       -31.3495869778
   Dim(GG):                    2
  S-Masses: 2x  +8.485281 ; 1x  +7.029437 ; 2x  +6.363961 ; 4x  +5.651616 ; 1x  +4.801195 ; 4x  +3.268128 ; 1x  +2.485281 ; 26x  +0.000000 ; 8x  -0.514719 ; 4x  -0.782846 ; 2x  -1.091883 ; 1x  -1.286476 ; 4x  -1.408975 ; 4x  -2.121320 ; 1x  -2.485281 ; 5x  -3.514719
  G-Masses:        8x  +2.560660
  F-Masses: 8x  +5.121320 ; 8x  +3.685461 ; 8x  +3.464406 ; 8x  +0.853614 ; 8x  +0.801529 ; 8x  +0.117840 ; 8x  +0.001772
=== Position ===
1 3 6 7[s]: -0.764285
2 4 5 8[s]: +0.764285
1 4 5 7[c]: -0.764285
1 4 6 8[c]: +0.764285
2 3 5 7[c]: +0.764285
2 3 6 8[c]: -0.764285


==> anc/S1165685.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -11.656854249492380195206754896838851698531084512079477003442
quality: -31.3495869778
  0: 0.1910713649351247536126813548784239598960564558970129514607
  1: 0.3821427298702495084916390556174307356600725850834965898937
  2: 0.5732140948053742928481424461909618209945716499107886707206
  3: 0.7642854597404990774080580699135088040668960740371104703616
  4: 0.573214094805374306757268131558908051269364851083519640353
  5: 0.3821427298702495364799041496214003460229460234139931472695
  6: 0.1910713649351247680722140116575614675371239015357001394105
  7: 0.000000000000000004419716972209825285392686976408396556906644164002954164538
  8: -0.0000000000000000017202502199437371695806455955653132448972597392894056105627
  9: -0.0000000000000000013523633724746484411802443965198078849514210051121041940195
 10: -0.00000000000000000012365257570533956387701275881536447004147756273805972041055
 11: -0.0000000000000000000000000000000003985772632738113135470204088527179011893489014724833160565
 12: -0.00000000000000001067124719577359300135757900528336062567996520776636370189
 13: -0.0000000000000000064043830080859138982020015918032119194409979423941486236
 14: -0.000000000000000010486272940883372615132835672668743812187014705371119871682
 15: -0.0000000000000000018698607831193454210925205116091205024562223237478543067356
 16: 0.0000000000000000000000000000000002149132412362617652622251088046724334984834486779532901174
 17: -0.00000000000000003310633626896788914469095479335701309162054050102251665632
 18: -0.0000000000000000003132174606581884052074999383309809629536135348613421383454
 19: -0.000000000000000007857390557160207248359830022392739042162137095728160688262
 20: 0.00000000000000000776288130464736912136778889741227079621977945970781539492
 21: 0.00000000000000000785739055716020694747647808934977851896295148661547000534
 22: 0.00000000000000000936284073594388666440262333256829190589806877849519169818
 23: -0.00000000000000001581573686058188150330934519864118614969163506114149094979
 24: 0.00000000000000000000000000000000021209645537178305429789286015695145282470599648589002994664
 25: 0.000000000000000007575383525189851732357255019728274876249440270844512458342
 26: -0.000000000000000010671247195773593137931921694370924696545729618779950990847
 27: -0.0000000000000000000000000000000000004379406113967080446201880233098300567503312198014036946228
 28: -0.000000000000000025639195578839560759969173923151362326778055480232373581436
 29: -0.0000000000000000006331187190841777623826913186927617463961361649711098795527
 30: -0.0000000000000000005583323195441448464562209338726927855772214490161535166862
 31: -0.0000000000000000013464224027616338648422463266794954984287875355749746721678
 32: 0.0000000000000000007678591715595767578690247415421870554096533633765120761118
 33: 0.00000000000000000033592620882117284702084608306328822800514026715886212067406
 34: -0.00000000000000000015559798940425639713141384900464571622401310757603484132032
 35: -0.3821427298702495418415291820265237714150606783017725455903
 36: -0.382142729870249546092296695951266787937124883148172022455
 37: -0.3821427298702495501068105660795637532114725127929679909827
 38: -0.000000000000000010960099626976397005037002159219332211969106448822466347297
 39: -0.000000000000000006539228949061399614400145001380264664295562897587605581588
 40: -0.38214272987024954654255523367165443567527754338460869391134
 41: -0.000000000000000005547045530791542997869089132055072690048120242985368206202
 42: -0.0000000000000000000000000000000002142849378017039894796414104555857792225482186908487605925
 43: 0.00000000000000000000000000000000014637014005910947828455249689527702894773661988031100035983
 44: 0.000000000000000000000000000000000036800287400572179294609996742617584052142702325653160402415
 45: -0.000000000000000021526723781465454253874906648913304321563899669204405865226
 46: -0.0000000000000000005810267317667658230234109770889713155911546226937658809654
 47: -0.000000000000000001406928319306693474176183908955723725605629357189105374912
 48: -0.0000000000000000024650716289950333373786046455091593639579455149935497250343
 49: -0.0000000000000000001967167400097080026910003558472032828983962317332545369036
 50: 0.00000000000000000000000000000000030841639126203761097003081316085208854372388916125003432834
 51: 0.0000000000000000004692357215168673925870385364674974128486038550639051236417
 52: 0.000000000000000011703265063207774462140311023502125029758232720193167300222
 53: -0.000000000000000004252528839749068897100748283210347248428195684039917119744
 54: -0.0000000000000000002191903598767577438772123202309025366731173905411753223509
 55: -0.00000000000000000000000000000000005906803543477231057793854236877309296206549697662813102442
 56: 0.0000000000000000009237073837534873396754394884897636100804743440307184201028
 57: -0.000000000000000005423529356853006727334975150938194326078069129458721723464
 58: -0.00000000000000003721880806634199578470625086360293669026011270685995188627
 59: 0.00000000000000000010865630674536537149953384578337900506288554777851564654705
 60: -0.000000000000000011514694904280731606424262273559420937855379948761770907823
 61: 0.00000000000000000926431887646689818791219244608960920666472275441018929914
 62: -0.0000000000000000008049917191960096469489752338898866046315044799691951098452
 63: 0.000000000000000004236124373079446618092924949786571841133980560110777545765
 64: 0.00000000000000000000000000000000032764275385587825825170436019319858053535293474714944940493
 65: 0.0000000000000000000000000000000001958014909511063436845603281487170642553993260382875553044
 66: 0.0000000000000000000716190016825110528926723207317349681968386676174248878398
 67: 0.0000000000000000000000000000000001486000725647057685668370286306187543754762842749664041032
 68: -0.00000000000000000000000000000000009235539215098343527592844332371549035469468362492654807274
 69: -0.00000000000000000000000000000000020784619275257089451406910573098760666595282896846165648764


==> anc/S1176725.report <==
 Potential:       -11.7672503174
   Quality:       -33.2158799577
   Dim(GG):                    0
  S-Masses: 2x  +9.926540 ; 3x  +9.276024 ; 1x  +7.429582 ; 2x  +4.278917 ; 3x  +3.788409 ; 3x  +3.003212 ; 2x  +2.352553 ; 28x  +0.000000 ; 1x  -0.511700 ; 3x  -0.790742 ; 2x  -0.829283 ; 3x  -1.029412 ; 2x  -1.383456 ; 3x  -1.629478 ; 3x  -1.773551 ; 2x  -2.040084 ; 3x  -2.197538 ; 1x  -2.352656 ; 2x  -2.773626 ; 1x  -3.363595
  G-Masses: 6x  +2.831740 ; 2x  +2.154978
  F-Masses: 6x  +5.663480 ; 2x  +4.841286 ; 6x  +4.340294 ; 2x  +4.309955 ; 2x  +3.906964 ; 6x  +3.001119 ; 2x  +0.960260 ; 6x  +0.910015 ; 6x  +0.862406 ; 2x  +0.326099 ; 6x  +0.232445 ; 6x  +0.122376 ; 2x  +0.109418 ; 2x  +0.001389
=== Position ===
1 2 3 8[s]: +0.246799
1 2 4 6[s]: +0.246812
1 2 5 7[s]: +0.246799
1 2 6 7[s]: +0.162463
1 3 4 5[s]: +0.246799
1 3 4 6[s]: -0.162463
1 3 6 7[s]: +0.685377
1 4 7 8[s]: -0.246799
1 5 6 8[s]: +0.219283
2 3 4 7[s]: +0.219283
2 3 5 6[s]: -0.246799
2 4 5 8[s]: -0.685377
2 5 7 8[s]: -0.162463
2 6 7 8[s]: -0.246799
3 4 5 8[s]: +0.162463
3 4 6 8[s]: -0.246799
3 5 7 8[s]: -0.246812
4 5 6 7[s]: +0.246799
1 2 3 6[c]: -0.267710
1 2 4 8[c]: +0.100175
1 2 7 8[c]: -0.793675
1 3 4 8[c]: -0.258255
1 3 7 8[c]: -0.100175
1 4 6 7[c]: -0.267710
2 3 5 8[c]: +0.267710
2 4 5 6[c]: -0.100175
2 5 6 7[c]: +0.258255
3 4 5 6[c]: +0.793675
3 5 6 7[c]: +0.100175
4 5 7 8[c]: +0.267710


==> anc/S1176725.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -11.767250317418176099938854023482062266227282973701134518804
quality: -33.2158799577
  0: -0.1713443173537212339598709301273176125275993093463436994688
  1: -0.3426886347074424685046847022922779430566137198108482742351
  2: -0.5140329520611637020801775962233255356326524907347090177969
  3: -0.6853772694148849366356199988411673469299732093337717582718
  4: -0.5140329520611637025495532278204209891509967630360430459603
  5: -0.3426886347074424681721866324987363843153588229534939680959
  6: -0.17134431735372123403712622775471658699237900084060060147454
  7: -0.11652367729560035270298410130718107666734324396621924259217
  8: 0.12339941564386503086220062305152397630838502122420202596458
  9: 0.12339941564386503004147248271098293441692348538534979465683
 10: 0.04061586402821134754322483616566024228480180395204810327446
 11: 0.04061586402821134641788465316978010062296543792452340743234
 12: 0.00000000000000000001113190411987447502259210535234766063567568914639330590459
 13: -0.0000000000000000000669211400490904413349751474357071280224007304081079009817
 14: -0.12339941564386503031550972432526892292218437857383249439786
 15: -0.12339941564386503004921429385172609743489396848189054241267
 16: 0.04061586402821134656667426282188305604019644410621596372238
 17: 0.04061586402821134695371211628184099334066588300066256826052
 18: 0.00000000000000000013345860136291900706022540384016273776981939760752551581106
 19: -0.00000000000000000009170618541786066250331916717129961847803893678664610968807
 20: 0.11652367729560035289153084330560050795901124476279167485902
 21: 0.00000000000000000007834447876687571129374342732234365109209332259460245472519
 22: 0.0000000000000000000449628044245337226151737769971086726559871342111696498093
 23: 0.04061586402821134683055516697030938136192701172499517888926
 24: -0.04061586402821134710584651559578753354164363966023438339299
 25: -0.00000000000000000007331564655826518411050587234575847382902152082902754010547
 26: -0.00000000000000000010662020366397779998857973158035289496155517302800741153838
 27: -0.04061586402821134683662736794775644322679514369597008277197
 28: 0.04061586402821134664950450032553437082125155135309300188102
 29: 0.00688239717935859034344204793267441632538925894042488252578
 30: -0.0000000000000000004972260724759736376711300926850804683768852400035324093327
 31: 0.0000000000000000004371773242380571169073908148891766006385301272708336911302
 32: -0.0000000000000000004035670048017405775434527313049048932828009113641497454663
 33: 0.00000000000000000009453769767875184320715185756767681557256540956429976715876
 34: -0.006882397179358590256096325578212958200894558664534619762092
 35: 0.19841874008420235986388128429599472617502408865629808502
 36: 0.3968374801684047201541395121787778905329177315101871889909
 37: 0.19841874008420235992135504843258857255860438083147285053076
 38: -0.00000000000000000013416688244702726067032224829940478628799202434445358068953
 39: -0.1984187400842023603223916432817997375504086168735754122273
 40: -0.3968374801684047218665067455571169570631373090427821931502
 41: -0.19841874008420236122202078036343317544328469459512333143457
 42: 0.06456381667972658673793899740512473039663651505251755055323
 43: -0.000000000000000000017524948232657449089656277511437522257802481344313536942894
 44: 0.00000000000000000005109428020362643163664760516855032686952009124667280660021
 45: 0.02504364648158884913219926487558259067830129821565422125905
 46: 0.025043646481588848978370820720571130819838822095909447256444
 47: 0.0669274617022378835817435454110476926389200284534539493042
 48: 0.06692746170223788265448831322792679847586461697676956725765
 49: 0.00000000000000000005247570866852677152093703892165503094992844185460923434764
 50: 0.000000000000000000006107916941269474108063919322135880950966527353051700588578
 51: 0.02504364648158884908156821628952418790560460924385167474666
 52: 0.0250436464815888492554886283882251050715706376718840462333
 53: -0.06692746170223788334218869775778866659532538230963361773434
 54: -0.06692746170223788264708574534280852639563429627976799236448
 55: 0.0645638166797265923346694053693450292118359542531910246119
 56: -0.06692746170223788863493354101515466724383313966018468531616
 57: 0.06692746170223788810742916009899046083458074995026889969477
 58: -0.025043646481588848697827987077083919030291005091879509774856
 59: 0.025043646481588848840671804928737143651879671447289509385403
 60: -0.06692746170223788892713597419520695265879891688978995511663
 61: 0.06692746170223788840872969065576964091202820458776702816166
 62: 0.025043646481588848658656888718143209333789280019848668912644
 63: -0.02504364648158884908821844648283970356296146571638159161106
 64: -0.0645638166797265918257739224782060398114223449751961589253
 65: 0.000000000000000000013052476741060310567937763645626594941682455726819481672375
 66: -0.00000000000000000000966256874041629010327335931795146096696754972346572042145
 67: 0.00000000000000000001397305076686016991456949640702992302597904769831242408455
 68: 0.00000000000000000001442425674640079523711797582632553721501086106904760013342
 69: -0.06456381667972658612960821099391365157218462154482563665148


==> anc/S1195898.report <==
 Potential:       -11.9589830843
   Quality:       -21.1227829502
   Dim(GG):                    3
  S-Masses: 5x  +9.882927 ; 1x  +7.449141 ; 5x  +5.591412 ; 9x  +0.851770 ; 25x  +0.000000 ; 5x  -0.448900 ; 5x  -0.879698 ; 9x  -1.981118 ; 5x  -2.244850 ; 1x  -3.427290
  G-Masses: 3x  +3.073009 ; 5x  +2.518511
  F-Masses: 3x  +6.146019 ; 1x  +5.849903 ; 5x  +5.037022 ; 3x  +4.805271 ; 5x  +3.998704 ; 7x  +3.396994 ; 7x  +1.331958 ; 9x  +0.415119 ; 1x  +0.391172 ; 3x  +0.357233 ; 7x  +0.263746 ; 5x  +0.054804
=== Position ===
1 2 3 4[s]: -0.231631
1 2 3 6[s]: +0.119571
1 2 5 8[s]: -0.246360
1 2 6 7[s]: -0.246360
1 3 5 6[s]: +0.246360
1 3 7 8[s]: +0.246360
1 4 5 7[s]: +0.724351
1 4 6 8[s]: +0.246360
1 5 6 7[s]: +0.119571
2 3 4 8[s]: -0.119571
2 3 5 7[s]: -0.246360
2 3 6 8[s]: -0.724351
2 4 5 6[s]: -0.246360
2 4 7 8[s]: -0.246360
3 4 5 8[s]: -0.246360
3 4 6 7[s]: -0.246360
4 5 7 8[s]: +0.119571
5 6 7 8[s]: -0.231631
1 2 3 8[c]: +0.240574
1 2 4 5[c]: +0.132263
1 2 4 7[c]: +0.240574
1 2 5 6[c]: +0.222038
1 3 4 5[c]: -0.240574
1 3 4 7[c]: -0.132263
1 3 6 7[c]: +0.703186
1 4 6 8[c]: +0.240574
1 5 7 8[c]: -0.240574
2 3 4 6[c]: -0.240574
2 3 5 7[c]: +0.240574
2 4 5 8[c]: +0.703186
2 5 6 8[c]: -0.132263
2 6 7 8[c]: -0.240574
3 4 7 8[c]: -0.222038
3 5 6 8[c]: -0.240574
3 6 7 8[c]: -0.132263
4 5 6 7[c]: -0.240574


==> anc/S1195898.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -11.958983084272379191618519064283689639046407709636726273021
quality: -21.1227829502
  0: 0.1847698221520072194403812275681257176692780862069991816246
  1: 0.3621752809638433200126464531484567053488395929538595407165
  2: 0.3005853402467303482331369279780792054363185566235775259323
  3: 0.0000000000002934067009837431428207120719032651850340370670505736732097
  4: 0.17740545881246878300346673349104457839246187581107156346242
  5: 0.3621752809636401873341769690544488184156866187903109311221
  6: 0.06158994071668770598288381900619765450296605338055324228692
  7: 0.0000000000001827972397761420867181393432763983446673339308006213911771
  8: 0.00000000000002834981406310793550935636502862411561362127845025652461383
  9: -0.00000000000011721585823459910950603138261917477625994201562647171145164
 10: -0.000000000000131415435017458072690068645137124204716494699354461124502
 11: 0.00000000000004273550316472272214815243624207597552667341035174919183935
 12: 0.00000000000033044299818422981612570088420475811771664445816438186111536
 13: 0.00000000000006367899538893070422684058141690622662183108221855433635479
 14: 0.0000000000000983067999733404596913890406703140007997948450078005358393
 15: 0.0000000000000952846057085423010607328495702335087042486407084351546028
 16: -0.00000000000008424096631628073775807434806090110790482910992248146601887
 17: 0.000000000000007050415332717520818843893103006827002052218844320780488045
 18: 0.05978571538827319169893134059505789014239597961723139512897
 19: -0.0000000000002244257131717858216996383390403447357420155447167945386423
 20: 0.0000000000004332100855145454725437820442721800194380049397693030877983
 21: -0.00000000000015241928987577273788915669310910325125033324719204735058773
 22: 0.0000000000001846034678137973924605944094681951190473446537587040667747
 23: 0.00000000000007920226899656585566049153780510999120660998806704147075067
 24: 0.24635976286844063947539164231811225236873428730785441593357
 25: 0.05978571538829091412053529351698630516897919375814084922372
 26: -0.00000000000019242337085770208048999052440534798816992659280018445034454
 27: 0.0000000000000967138825575250815458313647547199046389055965181803612944
 28: 0.0000000000002698534306023129941146178737689996173962083565247597814203
 29: -0.0000000000000007064870414754007874040896259000023881159842570613675744569
 30: -0.00000000000005752531583529218749090167962212554961147030680992473993598
 31: -0.00000000000013425681202217282517561187367581009545781296090345180028175
 32: 0.000000000000020010426910283933810570038274089131287243426591536735189776
 33: 0.00000000000008536560460347942317050239189124577825404108066506737462951
 34: 0.00000000000007073198123117068138278645339602467401497063196723711363354
 35: -0.2914494398459201471590487788711022086157085060495668742268
 36: -0.3515929121189366764633157941748575747096372899706997661492
 37: -0.643042351964336218825099208506847131026794590216729585891
 38: -0.7031858242371701855957266655011569818265974470681588881813
 39: -0.522755407419029394426693571116107743656734259261912094986
 40: -0.3515929121184823535699120324185431654783189743344456652748
 41: -0.17116249530008676977914737355089784515437859971928054345038
 42: 0.00000000000005451648988065368945268696929604973497278682851244056944118
 43: -0.0000000000000032711935299665413527887895404811781826812842751517779913617
 44: 0.00000000000003618970536826934784583165880397147474805111206047560539491
 45: -0.00000000000003841059223066713546823304621777218499753275685853982418092
 46: 0.000000000000140740305767613877258359179153682569992967950259355846302
 47: -0.00000000000003424663599855906016774301305531178195513177863797067378864
 48: 0.06613127457932756667377292212789115013000411944312998148919
 49: 0.00000000000035429170687447172271362701196267619426744842372091881471235
 50: 0.24057388909113049235549933521298188159501971473712710828184
 51: 0.00000000000009234429997458971681083629099540070421649495338987903123166
 52: 0.00000000000004801565673625573525182673590303071484328941626533460493708
 53: 0.0000000000000862027388608484904586124774504348945366643519269178466482
 54: -0.00000000000015883786427939993326776826804395646816202284757866860604465
 55: 0.00000000000022835922622887186632017229812937232811827561263768424281
 56: 0.00000000000011891404220226856173183005834083799394122749867593662841696
 57: -0.06613127457958008766429602259638644935920091820731457286663
 58: 0.0000000000000638424260815882366054669824974666716669870458826824738043
 59: -0.00000000000010198968898182954678183049096066219107335390765350590967804
 60: -0.00000000000005129563039167008227845911581542941857835836785627074161579
 61: -0.00000000000005219887887523029488447887182971227063933357121167623101464
 62: 0.0000000000000910988674981561848706907121208935358040050209487206933901
 63: 0.00000000000011632516438862737100633232748508443680935871122338655434985
 64: 0.00000000000016729303732423377825212156947255546771662718947120127251687
 65: -0.00000000000008360848702863766567342414893848336870838387091434541874732
 66: 0.00000000000008593307524205833348913178880132197709885609692348929701665
 67: -0.00000000000006373506768471867682103243538818711051763160482044302520648
 68: 0.0000000000002712500686138971769015011152521895849198648776357281917985
 69: -0.00000000000006704630613057691496591481660307039991651136641664462160835


==> anc/S1200000.report <==
 Potential:                -12.0
   Quality:       -26.7513989517
   Dim(GG):                    2
  S-Masses: 4x  +8.678867 ; 1x  +8.196152 ; 4x  +4.412278 ; 4x  +3.067100 ; 1x  +2.732051 ; 30x  +0.000000 ; 1x  -0.732051 ; 4x  -1.250000 ; 4x  -1.516589 ; 4x  -1.912278 ; 4x  -2.000000 ; 1x  -2.196152 ; 4x  -2.229377 ; 4x  -2.250000
  G-Masses: 1x  +4.000000 ; 2x  +3.000000 ; 4x  +2.250000 ; 1x  +1.000000
  F-Masses: 1x  +8.000000 ; 2x  +6.000000 ; 4x  +4.746708 ; 4x  +4.500000 ; 4x  +3.936492 ; 1x  +3.732051 ; 4x  +2.165569 ; 5x  +2.000000 ; 2x  +1.500000 ; 4x  +1.125000 ; 4x  +0.584431 ; 4x  +0.500000 ; 1x  +0.267949 ; 4x  +0.125000 ; 4x  +0.063508 ; 4x  +0.003292 ; 4x  +0.000000
=== Position ===
1 3 6 7[s]: +0.573108
1 4 5 8[s]: -0.573108
2 3 6 7[s]: -0.573108
2 4 5 8[s]: -0.573108
1 2 7 8[c]: -0.658479
1 3 6 7[c]: -0.573108
1 4 5 8[c]: +0.573108
2 3 6 7[c]: -0.573108
2 4 5 8[c]: -0.573108
3 4 5 6[c]: +0.658479


==> anc/S1200000.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -12.000000000000000000000000000113283080855588786977326513391
quality: -26.7513989517
  0: -0.143276979347573829581818927181302569806575775146484375
  1: -0.28655395869514765916363785436260513961315155029296875
  2: -0.429830938042721951338383708692466219266255696614583333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333
  3: -0.5731079173902953183272757087252102792263031005859375
  4: -0.429830938042721951338383708692466219266255696614583333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333
  5: -0.28655395869514765916363785436260513961315155029296875
  6: -0.143276979347573829581818927181302569806575775146484375
  7: 0
  8: 0
  9: 0
 10: 0
 11: 0
 12: -0.143276979347573829581818927181302569806575775146484375
 13: 0
 14: 0
 15: 0
 16: 0
 17: 0
 18: 0
 19: -0.143276979347573829581818927181302569806575775146484375
 20: 0
 21: -0.143276979347573829581818927181302569806575775146484375
 22: 0
 23: 0
 24: 0
 25: 0
 26: -0.143276979347573829581818927181302569806575775146484375
 27: 0
 28: 0
 29: 0
 30: 0
 31: 0
 32: 0
 33: 0
 34: 0
 35: 0.3078967164631738473445921044913120567798614501953125
 36: 0.615793432926347694689184208982624113559722900390625
 37: 0.594450675158321025411585954619416346152623494466145833333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333
 38: 0.573107917390290803420308899755279223124186197916666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667
 39: 0.265211200927117030090585103607736527919769287109375
 40: -0.0426855155360572243357826967743070175250371297200520833333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333
 41: -0.0213427577680286121678913483871535087625185648600260416666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667
 42: 0
 43: 0
 44: 0
 45: 0
 46: 0
 47: -0.143276979347573829581818927181302569806575775146484375
 48: 0
 49: 0
 50: 0
 51: 0
 52: 0
 53: 0
 54: -0.143276979347573829581818927181302569806575775146484375
 55: 0
 56: -0.143276979347573829581818927181302569806575775146484375
 57: 0
 58: 0
 59: 0
 60: 0
 61: -0.143276979347573829581818927181302569806575775146484375
 62: 0
 63: 0
 64: 0
 65: 0
 66: 0
 67: 0
 68: 0
 69: 0


==> anc/S1212986.report <==
 Potential:       -12.1298657377
   Quality:       -27.7275405221
   Dim(GG):                    1
  S-Masses: 1x +12.641025 ; 2x +11.237761 ; 2x  +8.601317 ; 1x  +7.520357 ; 1x  +4.968644 ; 2x  +4.647999 ; 2x  +4.050277 ; 1x  +3.993562 ; 2x  +3.646668 ; 2x  +3.463951 ; 2x  +0.828090 ; 1x  +0.295051 ; 27x  +0.000000 ; 2x  -0.873003 ; 2x  -0.883431 ; 1x  -1.093126 ; 2x  -1.178440 ; 2x  -1.407864 ; 2x  -1.644078 ; 2x  -1.834720 ; 2x  -1.920523 ; 2x  -1.947453 ; 1x  -1.952274 ; 2x  -2.336639 ; 1x  -2.414964 ; 2x  -2.910854 ; 1x  -3.375215
  G-Masses: 2x  +3.535597 ; 2x  +2.920664 ; 2x  +2.398064 ; 2x  +2.276432
  F-Masses: 2x  +7.071193 ; 2x  +5.841328 ; 2x  +5.395954 ; 2x  +5.338134 ; 2x  +4.796128 ; 2x  +4.552864 ; 2x  +4.339988 ; 2x  +4.069349 ; 2x  +4.023184 ; 2x  +3.998405 ; 2x  +3.838880 ; 2x  +2.250397 ; 2x  +1.140589 ; 2x  +1.133068 ; 2x  +1.124823 ; 2x  +1.061286 ; 2x  +0.960255 ; 2x  +0.842616 ; 2x  +0.594763 ; 2x  +0.594277 ; 2x  +0.430668 ; 2x  +0.376813 ; 2x  +0.203637 ; 2x  +0.124094 ; 2x  +0.050622 ; 2x  +0.013642 ; 2x  +0.006222 ; 2x  +0.003630
=== Position ===
1 2 3 4[s]: +0.235254
1 2 5 8[s]: -0.254267
1 2 6 7[s]: +0.254267
1 3 5 7[s]: +0.306918
1 3 6 8[s]: +0.306918
1 4 5 6[s]: -0.714110
1 4 7 8[s]: -0.205576
2 3 5 6[s]: -0.205576
2 3 7 8[s]: -0.714110
2 4 5 7[s]: +0.306918
2 4 6 8[s]: +0.306918
3 4 5 8[s]: +0.254267
3 4 6 7[s]: -0.254267
5 6 7 8[s]: +0.235254
1 2 5 6[c]: -0.271494
1 2 7 8[c]: +0.271494
1 3 5 8[c]: +0.816935
1 3 6 7[c]: +0.273947
2 4 5 8[c]: +0.273947
2 4 6 7[c]: +0.816935
3 4 5 6[c]: -0.271494
3 4 7 8[c]: +0.271494


==> anc/S1212986.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -12.129865737694622107458701358677129497500170478244423990911
quality: -27.7275405221
  0: 0.05881344557885374553017698355814214373846207393026192857809
  1: 0.0000000000000000014118073262869385393051285154103403240438071189113788531589
  2: -0.05881344557885372601916615735486305484053321267262593575528
  3: 0.0000000000000000006680078531149832458585759151538612438934499953278934907642
  4: -0.05881344557885373399920043306531371789147149260928918576637
  5: 0.00000000000000000005537872913689008468498976252492865973968828740714120798395
  6: 0.05881344557885375290884011222242420290044230881530105235332
  7: -0.0000000000000000011617607830685100495871214946995189156172236184826112229737
  8: -0.000000000000000004039106729911890100451313141902282325046207545786845772429
  9: -0.1271334418971580731712245348294427998303448218085596283898
 10: -0.000000000000000006705281736608776763900829853343438007308102344914690143493
 11: 0.12713344189715807142599068237111660407983597369848576143137
 12: -0.15345904407455616672617378852113913960133473038689241793455
 13: 0.00000000000000001076910929798782346321926561611631026942759741527349462558
 14: -0.22992166217692051539648031764935203525999703904355558111795
 15: -0.000000000000000016788849841413022496301033989865351947942655264448947785308
 16: -0.000000000000000022053782544230043405029977799011601251283600941232750175256
 17: 0.0000000000000000013130607442819936466357016608626701326183263531763116969117
 18: 0.000000000000000015257908573629604812215745896527045086641011457286001698793
 19: -0.000000000000003630829728374053273355263608513182217553588452125218076222
 20: 0.000000000000000020370215899619120488369705161078255039509992189757845547486
 21: -0.000000000000003637190412291132356497544937432796676042200572340213403678
 22: -0.000000000000000007647272887505846795243925018293572404083949695421128733749
 23: -0.000000000000000004008400482014589103739572793669329907183456976008944839546
 24: -0.0000000000000000022534483331879244316309709319734141683076619285947432550377
 25: -0.00000000000000001588900416631078570168074444719492199966439722533900638936
 26: 0.1534590440745561378743032810158439124401424022734902859479
 27: -0.12713344189715806754872320126985492960210150560372653961358
 28: 0.0000000000000000015431324770238881546037433404749625234287218558802133195902
 29: 0.0000000000000000009116601383785854334629252605875241975837352831796434479164
 30: 0.000000000000000013220630200535670251833693159750746145196146473692425700138
 31: 0.22992166217692051864049761580211638772129161799883915734464
 32: 0.1271334418971580957752173970075774617751267147944470764144
 33: 0.000000000000000018589754359291163145973559164500302191443493017473154247696
 34: -0.000000000000000002981312878284139916282139783168091484821338177358374546002
 35: -0.27272052353818190071982418471257013060112154411973796674156
 36: -0.2727205235381743277161369313056390928424485448575721357146
 37: -0.001226917383984723688052861949103116715023655820783422915314
 38: -0.2739474409221665844786998572595947229202104960036330475826
 39: -0.2739474409221590309731681815639353718505988549788604709295
 40: -0.001226917383982769917064833291059110894036124173265417054461
 41: 0.2714936061541935295064360363684974371988816377236813800712
 42: 0.000000000000000004782022381628713061379930343567081680754471564960243829286
 43: -0.000000000000000002354435657509808727169806589444827778369247807741500094946
 44: -0.00000000000000002920886040736442773019913855525210266512704181219281274944
 45: 0.00000000000000003787641046412122443129493631973301751764138309973001853342
 46: -0.0000000000000023949150764571107626426257606680366028101362922391033429076
 47: -0.0000000000000000004777556040667326664941400651598750029888841433642138199313
 48: -0.0000000000000000025357708622417142143239540329046350885819005766706448669304
 49: -0.00000000000000003540832645179520989096723710660324086405050695829784199985
 50: 0.0000000000000000007573154836087623832439233710171347560905604008462357109808
 51: 0.00000000000000000938310580202941528028750620563239286984520396578812953379
 52: -0.00000000000000004616539539027950848218682215847431583736009777847542849705
 53: 0.00000000000000002870270424363081823115705969330297101620302778652646695351
 54: -0.000000000000000007682206725783382415500180801556655873307831358284148663023
 55: -0.00000000000000000335395274162139633741007587165611399597661367479613538731
 56: -0.000000000000000008284322057921787463100223474986342197109117670285185922698
 57: -0.0000000000000000020018427394283773545421643400261152102002979420481428852993
 58: -0.000000000000000005962355914995038840867267440588239002703740072821694948218
 59: 0.000000000000000008608879467107213006369696380475440934422639364569736091342
 60: -0.00000000000000000535597811882738549011862937747021202143269700183643003241
 61: -0.0000000000000000016283085228160833674395416426063238858104086359911711670472
 62: -0.0000000000000023929064851851394663322327421469840351237160952646540945374
 63: -0.0000000000000000005963715348778137720202461353752918133310067033666740992247
 64: 0.000000000000000002582496332000752877635035556306301784314041360502863935499
 65: -0.000000000000000007699162755790430865466016849604065587655110671048304588645
 66: 0.00000000000000003786052076516768078058299362247594979230834629835006820124
 67: 0.00000000000000003156672925991143774496447565089708636377504329120645516522
 68: 0.000000000000000004306811580053452034451425456150859575482198740354458030304
 69: -0.0000000000000000022203498839428240495494554103348623334331418874405284291746


==> anc/S1271622.report <==
 Potential:        -12.716224888
   Quality:       -29.3098396724
   Dim(GG):                    3
  S-Masses: 1x  +9.373526 ; 2x  +8.326452 ; 1x  +8.107084 ; 3x  +7.297178 ; 1x  +7.247748 ; 6x  +6.291101 ; 1x  +2.383617 ; 3x  +1.288334 ; 25x  +0.000000 ; 6x  -1.055457 ; 3x  -1.172410 ; 6x  -1.362824 ; 1x  -1.483932 ; 1x  -1.714334 ; 3x  -1.864898 ; 1x  -1.931500 ; 5x  -2.625043 ; 1x  -3.353494
  G-Masses: 4x  +3.594847 ; 4x  +2.012973
  F-Masses: 4x  +7.189693 ; 4x  +5.142313 ; 4x  +4.631511 ; 4x  +4.025947 ; 4x  +3.596011 ; 4x  +2.797159 ; 4x  +1.676916 ; 8x  +1.471722 ; 4x  +0.350381 ; 4x  +0.064058 ; 8x  +0.019667 ; 4x  +0.013615
=== Position ===
1 2 4 8[s]: -0.417600
1 2 5 7[s]: -0.417600
1 4 5 6[s]: -0.417600
1 6 7 8[s]: +0.417600
2 3 4 5[s]: +0.417600
2 3 7 8[s]: -0.417600
3 4 6 8[s]: +0.417600
3 5 6 7[s]: +0.417600
1 2 3 4[c]: -0.049912
1 2 5 6[c]: -0.794284
1 3 6 7[c]: -0.794284
1 4 5 7[c]: -0.049912
2 3 6 8[c]: -0.049912
2 4 5 8[c]: -0.794284
3 4 7 8[c]: +0.794284
5 6 7 8[c]: +0.049912


==> anc/S1271622.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -12.716224887981220574674647403049789832813219659027086220207
quality: -29.3098396724
  0: 0.00000000000000002158344016640774164291304263448382007025235282567575501921
  1: 0.000000000000000007555406107732661843330834074063943171894178163451665742935
  2: 0.000000000000000003847782718931508299973039213931752863982429873622775102306
  3: 0.0000000000000000008091811157720734937451728600492446480162763441870391185471
  4: 0.000000000000000009692448556077230324559439021484885935057644627286737700145
  5: 0.000000000000000004158557211234074532384302060022293982056933635628725714982
  6: -0.0000000000000000277296509621660511366792988291014856491532128185592968091
  7: -0.00000000000000000587301867848427710307094303942586918315695177025959204953
  8: -0.000000000000000005490523515458953086484787205915014781464596518738836403146
  9: -0.20880015506612370767155212420916082463578490798002967376843
 10: 0.000000000000000009067733997560321847435081313405661820093748054549389668192
 11: -0.0000000000000000018677395292316325403152020656390626121697147028675928757646
 12: -0.0000000000000000002494131480712649826615187303967619614287913552081800479027
 13: -0.000000000000000004741425000637217524653838313168086818703285755448825778782
 14: -0.00000000000000001448096322830248637762976151607656294064496895473367285942
 15: -0.000000000000000017241091741514013698857728044044119955595105511494665294775
 16: -0.000000000000000018518152695277573754371982651317866069891059854570918038357
 17: 0.20880015506612367770916372870021864957877192313531762053807
 18: -0.00000000000000000035758357802489043148613303912391645468207721021600849311847
 19: -0.00000000000000000807827650360095848497464149090816760064102473559408710373
 20: -0.0000000000000000001665588578592890010153066331029148862705360805359701903175
 21: -0.0000000000000000007275289720273608599917006183936081253894491089610579508396
 22: 0.00000000000000004189073681371716765573870955768412711062159392585645669237
 23: -0.20880015506612369065741950555322512141412805527948306462742
 24: -0.000000000000000001752376230135883030066304299661751318385570969707368051093
 25: -0.0000000000000000146077661395764122083832006258991817585087769950252170951
 26: 0.000000000000000005825494367394988283152526856029233167562275644724970796317
 27: -0.000000000000000002422492117428100638137390551147724530915327822772256109299
 28: -0.000000000000000020241028344541758362037015617459820716598783497637017902368
 29: -0.000000000000000007995422213424908080806285329952848184896167878651441900112
 30: -0.00000000000000001581538877214183988962611515804796997139562764192457084913
 31: 0.20880015506612368761488101951413493180729551279332048052848
 32: 0.0000000000000000033076688814173584760899683813316275272135911617725307864027
 33: 0.0000000000000000109346859842255290109635813728826714925183987756338004809
 34: 0.0000000000000000007750532832082255541782183338169236219486327795734237555743
 35: 0.3721858157250270759627191993660520190704643088209195250808
 36: 0.3721858157250271226788376041817173043574360919319502907689
 37: 0.79428364974797577852654685316436258240587759544961236037
 38: 0.7942836497479758080978668987193062309056687168857366724856
 39: 0.7942836497479758010615531326263420482277144407340073507614
 40: 0.3721858157250270782963288451080956036426621181411750823867
 41: 0.3721858157250270914552910831052552820929466064087775182742
 42: -0.0000000000000000003020509992184496165069139613166890216599979883349394580487
 43: -0.00000000000000001034618945530938967887357397011920213868988680697277863505
 44: -0.000000000000000006457308049711897993893428340696218122055991088248306282624
 45: -0.0000000000000000013818464612394166279244323057136521213105131200562286059624
 46: 0.000000000000000000002567254680454705702307830499322122160500656146863857096107
 47: -0.0000000000000000003020509991830696391547137930913403204734859642882162676196
 48: -0.000000000000000000000000000012128167636155949459153078779610678864729093222972120753364
 49: 0.0000000000000000031578517008946353867964164958289268947578501641512002748434
 50: 0.00000000000000002513136188519972784851923391426889958427820930831486793419
 51: 0.00000000000000000811152007760909244906412194052625916180434289363560158323
 52: -0.000000000000000002664309779680122891388944133131964739278965033476196213356
 53: -0.000000000000000004005389654607117932554850203654502133138881060352300661232
 54: -0.00000000000000000502948531022501823023766648075366930349060729525225473851
 55: -0.0000000000000000020287315838184602758661883393457856721882045817744744754
 56: -0.000000000000000001804823829945846551140140561529546919889391664464237278388
 57: -0.000000000000000001623413147348991800019870181296381042482564010955473098636
 58: -0.000000000000000002664309779701535435531902172671074685931983646405199373031
 59: 0.000000000000000000009473967627924474001274785552353718291037315191978575374308
 60: 0.000000000000000001065955622675888953193616455513827635658742982862846775362
 61: -0.0000000000000000020287315838729445856752811874840435047611562091943974334884
 62: 0.000000000000000004135867625581791970056192936377890099070321632752011871283
 63: -0.000000000000000004243589135558614866140033016749441746016249780735208441595
 64: -0.000000000000000001804823829909411063007118849590055143969316904051954267129
 65: 0.000000000000000015288716445207460010272566812786523712592186894319264954192
 66: -0.000000000000000005617722734092660554017868510739609267210558445665575017385
 67: 0.0000000000000000031578517009575760201753459466842383237231789394911365049387
 68: -0.00000000000000003818065413369165860095006652632848782695931242010623636278
 69: -0.000000000000000005029485310189232944158376849543033502544895492966007741249


==> anc/S1301601.report <==
 Potential:       -13.0160180374
   Quality:       -21.0766245026
   Dim(GG):                    2
  S-Masses: 1x +14.518509 ; 2x +12.953583 ; 1x +11.056122 ; 1x +10.008967 ; 1x  +7.458673 ; 4x  +4.469179 ; 4x  +3.198206 ; 4x  +3.025692 ; 4x  +2.913149 ; 26x  +0.000000 ; 1x  -0.214642 ; 1x  -0.514678 ; 1x  -0.647720 ; 4x  -1.083233 ; 4x  -1.478523 ; 1x  -1.716653 ; 4x  -1.909115 ; 4x  -2.590044 ; 1x  -3.590693 ; 1x  -3.806792
  G-Masses:        8x  +3.005710
  F-Masses: 8x  +6.011420 ; 8x  +5.321843 ; 8x  +4.126568 ; 16x  +0.855344 ; 8x  +0.784661 ; 8x  +0.096209
=== Position ===
1 2 3 6[s]: -0.323726
1 2 4 5[s]: -0.323726
1 2 4 6[s]: -0.497580
1 2 7 8[s]: +0.231176
1 3 4 8[s]: +0.266403
1 3 5 7[s]: +0.323726
1 4 5 7[s]: -0.497580
1 4 6 7[s]: -0.323726
1 5 6 8[s]: -0.231176
2 3 4 7[s]: -0.231176
2 3 5 8[s]: -0.323726
2 3 6 8[s]: +0.497580
2 4 6 8[s]: +0.323726
2 5 6 7[s]: +0.266403
3 4 5 6[s]: +0.231176
3 5 7 8[s]: +0.497580
3 6 7 8[s]: -0.323726
4 5 7 8[s]: -0.323726
1 3 6 7[c]: -0.958766
2 4 5 8[c]: -0.958766


==> anc/S1301601.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -13.016018037448418758484789896396013960666373716608143436305
quality: -21.0766245026
  0: -0.06660078325801149646656384783896214485458648862150782180324
  1: -0.1332015665157791498713619195137167394780366662074931514762
  2: -0.06660078325772853343597097767271283495248944552885044339666
  3: 0.00000000000016513555252379543132530696024470426940129004203363225494516
  4: -0.1821889777108400586547259049160539938186002042720253073056
  5: -0.3643779554222369223372392325847903031519876229763911086589
  6: -0.1821889777108522966796090348738313697127756232557294951829
  7: 0.2487897609689498962545163504855395650031903184117646580484
  8: 0.00000000000008116724571712435126705920642225060112557058177031385462988
  9: 0.00000000000013341708964137796120342668191178307793725015212040240893827
 10: -0.00000000000010883458986985112295589286818307294882257168030953432601929
 11: 0.00000000000017256377862318355804234564791356026207528035162934002127203
 12: 0.00000000000017784749674700455342278407463387836894874570758981503705473
 13: 0.00000000000010423537043214123809245606526940462666271803907872102599231
 14: 0.00000000000008784884904504779749823245762430943331922382765231567505036
 15: 0.00000000000008330930046920631033069559392546630867620279612695995937684
 16: 0.000000000000254912886643434285176119310752295347932392392809262517231
 17: -0.0000000000003604542087270259649543090327902456144954454882729572240101
 18: -0.0000000000002690978212423975008358092783223547732335065941003899152076
 19: -0.00000000000005070492968659821012035171809050035095086972984063107495385
 20: -0.11558819445336126563405473862145943506060248100006415002575
 21: -0.1618631051121680779447755805719073905725049250550464999102
 22: 0.16186310511224144540733997839921533808821424471136639964393
 23: 0.00000000000006594346382679957955745538491553680752870087145594491273865
 24: 0.00000000000004698031773120277970753545815138565448848468512139351146885
 25: -0.1618631051120717521564610740438880613531374105754624025265
 26: 0.16186310511212470010971354167594457236124181196334939566247
 27: 0.00000000000005868153202966555284745912350977928272859639804310477859135
 28: 0.0000000000001199747192632321536888453441628690918051341146881246102259
 29: -0.13320156651560472075076317447096156585195256640683074934738
 30: -0.00000000000009559765986536237571784536789014653702098161259086932012764
 31: -0.000000000000025560710062811145541337779430415961755283359848573626718075
 32: 0.0000000000001296444224198586550428985832366311003022122296321389722673
 33: -0.00000000000003833647682864451015166457648573368326791448001375927316422
 34: 0.00000000000003288244376315139862596071136124640093777138229732091571204
 35: 0.2396913786140919286587876659126880663753915858750899806806
 36: 0.4793827572286529664176498133247397007371387801591179349824
 37: 0.7190741358434266303894834758071761849258908386868670173577
 38: 0.9587655144577171027637259299939788573120564880904163809339
 39: 0.719074135843473302239146580516794289374685422821804709301
 40: 0.479382757229285796368214833869769251290087946555884195146
 41: 0.23969137861460518011598866527341027353572832365316373585224
 42: 0.00000000000016450449360097340045976075299784945344603955185268280186237
 43: 0.00000000000014863958996321896977899959049163860390993956305796597583947
 44: 0.0000000000003522776526769157153991226976893871797517268010817956054893
 45: -0.00000000000005349575512682019249799879085197219600311534085549903864428
 46: 0.0000000000000583669800065496760652823968172561344414833835930620803588
 47: -0.00000000000005747411858622504003333334197528259250452142050963770718911
 48: -0.000000000000025836812528093601547615482056139204204448111935280487382407
 49: 0.0000000000003539603021386140031995994353233114423228815366669610590368
 50: 0.00000000000020213914359727083914604120858216758525881908853683569455537
 51: -0.0000000000000594301885531078804288777395517809765562754941546865261663
 52: -0.00000000000010912557798488308775542360061058319839266718856513608494411
 53: -0.000000000000021276149559623275145676900129464667007576304311720678025513
 54: -0.000000000000020852012738044305457033968666052140276947959714368494519038
 55: 0.0000000000004929651331490373060653944876983571113981629482329672688136
 56: 0.00000000000018327821480968194266903227703022067787721049282607123377452
 57: -0.00000000000006020553219660648390643713388236097473377559158637379250473
 58: -0.00000000000001725731493541534230979578614814987437530898713872369243366
 59: -0.000000000000038017383374343202777660233391525747966442512020180938196565
 60: 0.00000000000003423175272095711679592181590182476167464218651288344945899
 61: -0.00000000000008257370429102005227099854548852312778038632094835821510071
 62: 0.000000000000002346574838794198020493306126563349848748703873262211238665
 63: -0.0000000000000585403246779543549548167015896076757702804274221816683275
 64: 0.00000000000028827363033881099234598407770041496615156748303217064152306
 65: -0.00000000000006640687201058720695656634719134704781104329585063580247966
 66: -0.00000000000018428266544415135848041591326946963434804133313023768942708
 67: 0.0000000000002811526558597769788543879989590230077884904607290174169364
 68: 0.00000000000006235420678906571583577915768591169386644961871849474218697
 69: 0.0000000000000608983674218656606186912678345873062956329613611138799643


==> anc/S1362365.report <==
 Potential:       -13.6236525917
   Quality:       -18.7024571611
   Dim(GG):                    1
  S-Masses: 1x +12.283836 ; 1x +11.973987 ; 1x  +8.228326 ; 1x  +7.072909 ; 2x  +7.006771 ; 1x  +5.860918 ; 2x  +5.735844 ; 1x  +5.203470 ; 2x  +4.667988 ; 1x  +4.023814 ; 2x  +3.994945 ; 1x  +1.788960 ; 1x  +1.321663 ; 27x  +0.000000 ; 2x  -0.300034 ; 2x  -0.480035 ; 1x  -0.526508 ; 2x  -1.118467 ; 1x  -1.158780 ; 1x  -1.193964 ; 2x  -1.231666 ; 2x  -1.339218 ; 1x  -1.373506 ; 1x  -1.409821 ; 2x  -1.488227 ; 2x  -1.754013 ; 1x  -2.056017 ; 1x  -2.174017 ; 1x  -2.595156 ; 2x  -2.714364 ; 2x  -2.812486
  G-Masses: 1x  +3.424801 ; 1x  +3.391334 ; 1x  +3.377415 ; 2x  +3.080922 ; 2x  +2.306966 ; 1x  +1.430973
  F-Masses: 1x  +6.849601 ; 1x  +6.782667 ; 1x  +6.754830 ; 2x  +6.161844 ; 1x  +5.621272 ; 1x  +5.388167 ; 2x  +4.864558 ; 2x  +4.861528 ; 2x  +4.613933 ; 1x  +4.366510 ; 1x  +4.270957 ; 1x  +4.045993 ; 2x  +3.402663 ; 1x  +2.861945 ; 1x  +2.755513 ; 2x  +2.753857 ; 1x  +2.284207 ; 2x  +2.004265 ; 1x  +1.936863 ; 2x  +1.901416 ; 1x  +1.552619 ; 2x  +1.504583 ; 1x  +1.349929 ; 2x  +1.346186 ; 1x  +1.271529 ; 2x  +0.956646 ; 2x  +0.540350 ; 1x  +0.304667 ; 2x  +0.241586 ; 2x  +0.172498 ; 2x  +0.088053 ; 1x  +0.069907 ; 2x  +0.067235 ; 2x  +0.042941 ; 2x  +0.027701 ; 1x  +0.018851 ; 1x  +0.007926 ; 1x  +0.005053
=== Position ===
1 2 3 4[s]: +0.351118
1 2 5 6[s]: +0.501138
1 2 7 8[s]: -0.153800
1 3 5 8[s]: +0.018756
1 3 6 7[s]: +0.493282
1 4 5 7[s]: -0.493282
1 4 6 8[s]: +0.018756
2 3 5 7[s]: -0.018756
2 3 6 8[s]: +0.493282
2 4 5 8[s]: -0.493282
2 4 6 7[s]: -0.018756
3 4 5 6[s]: -0.153800
3 4 7 8[s]: +0.501138
5 6 7 8[s]: +0.351118
1 2 3 4[c]: +0.130896
1 2 5 6[c]: +0.553052
1 2 7 8[c]: +0.386221
1 3 5 8[c]: -0.172818
1 3 6 7[c]: +0.578894
1 4 5 7[c]: -0.578894
1 4 6 8[c]: -0.172818
2 3 5 7[c]: -0.172818
2 3 6 8[c]: -0.578894
2 4 5 8[c]: +0.578894
2 4 6 7[c]: -0.172818
3 4 5 6[c]: -0.386221
3 4 7 8[c]: -0.553052
5 6 7 8[c]: -0.130896


==> anc/S1362365.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 1e-06
potential: -13.623652591721100687456357692813247771365481865667762920564
quality: -18.7024571611
  0: -0.3132181882000279030903186218462668678087963203317738463425
  1: -0.5701823490898984246191095009259093686327316409159972736536
  2: -0.7447964225398203773917104625789702520634155182273419299265
  3: -0.4932822202875023148085244970376891775487719169336338581848
  4: -0.6678962934779211209744583153067802851625145846846013370859
  5: -0.4163820913918404701457402485462404712079138667081278597333
  6: -0.25507384713054387833375799261656165732410211888439094258784
  7: 0.000000000001231182669384523323619123236895470819392043899939690437685
  8: 0.00000000000003281952145770015333561169435629234140763363360255384154862
  9: -0.00000000000008487793697160840861260060713116011241456400714158940452638
 10: -0.00000000000019031777778486207366824290577776465058973455056322702743292
 11: 0.0000000000005815361401141179103999965779146865212071303284249999858416
 12: 0.00000000000004520019880454587758309162607693408048858190372350602155851
 13: 0.00000000000005847708522495391831253246228087615339898119931121500435472
 14: 0.00000000000017799883900021034449677967550003033812647211658810858200687
 15: 0.00000000000000004176564586053501627241700618065406560408277149031864755802
 16: 0.0000000000013191698097259482667817493936956353815714313360482400191316
 17: -0.00000000000006915772911997858700365983397263773716234760304606077146334
 18: -0.00000000000009416652320794821684161273296425889859691905692085389390134
 19: -0.0000000000000451952575083121709560115890708045568656941504594424596417
 20: 0.0000000000004148312078411119833188567427591810061111440773151505390883
 21: 0.0000000000000003988674173322576163225656403135167972174103440579557481769
 22: -0.00000000000010222069009437752826872971982737819423875383310742277186121
 23: -0.00000000000012674158421236928910726519222766036179513863411536364106335
 24: 0.00000000000009602105833706750577611057513068127387348686052065463761173
 25: -0.0000000000001022236682353761995495090529542305068801028508697543501128
 26: -0.0000000000000016977084940187287136539370152512214308813170570261883321556
 27: 0.0000000000000983786380599901812632270068565575759394799976117190392007
 28: 0.000000000000027974139935440138291980783869488615335485838532836657049004
 29: -0.00000000000041483040947390782527657784283699996427929181521275115953896
 30: -0.000000000000008132160455339498997092296435809097829555485691518056317214
 31: -0.000000000000014022168822646438450069285209552846019009048422656022719159
 32: 0.000000000000011995978436632778553153395552187370422277742421754033488423
 33: -0.000000000000003571205095000764068003992546771301404618768181798770981114
 34: 0.0000000000001602502572393463252843647839379799258414221755487205212207
 35: -0.4051323945367078937662897974997830681148416649156903874763
 36: -0.7720048977986952387328937940053719793856910506430807092163
 37: -0.8464367108319864602255371381599782283444070030944854385377
 38: -0.5788943025458357320375340197173152264535510096518506771549
 39: -0.653326115876292139888958175055547091036952475386228386464
 40: -0.3857837072584460243127286516702590755962759872063594338384
 41: -0.3848398473007883059683728553767755966718037216366822430429
 42: -0.00000000000081485847635431895783537537072642838629297808126598948943
 43: -0.0000000000000021934447233648835000488283121312254836236724221224540263375
 44: 0.000000000000021996435569482073972719867690919594766341961175292183363675
 45: 0.000000000000009338074744043910395114089023308177125800327346499929024822
 46: -0.000000000000151163996560326096445424748219193226497210430942938116924
 47: -0.00000000000002872817215422680235847077228238422853753211953943406793363
 48: 0.000000000000027520125943288457437819585474136027403042000106059496689586
 49: 0.00000000000014182073531698660279212552389037424868790787621294514729884
 50: 0.000000000000008089171096576038450348752329093440371991972601502483544196
 51: 0.0000000000009719710330540826585706236184209607871246685359624862772066
 52: 0.00000000000009483147708231499378608954834026098510385887815481382542205
 53: -0.00000000000008733628264696916180059035483341259170746244930157257579301
 54: 0.00000000000002723949697531115272555046157630414732538804741145415242494
 55: -0.0000000000002578913333136774930312481796085994877206548205876787370428
 56: 0.000000000000005118530988306255170914899655656791980699411317992594948607
 57: -0.00000000000009829722748805839609218919482508555907329428007844012454072
 58: 0.0000000000000541029470643025360563446189171942957475205972031598278401
 59: 0.00000000000018993806869223943209121769743953884104409417313563849435134
 60: -0.00000000000009829425325619200513219289460653759392178490781714707884958
 61: -0.000000000000004947233397427330015204249646038692551849728672276337172854
 62: -0.000000000002193471833708239821769756194551094208240122883041117623528
 63: 0.00000000000007875375097988867423561841645904071721029381342731185648123
 64: 0.0000000000002578905001193011449390164447146718098941716823172112630396
 65: -0.00000000000000602164554059375802633350130854204421614757691188243516836
 66: -0.000000000000027806765330310904932377918235190420547415455728065232181036
 67: -0.00000000000032029507465671260336609966440892141816006038386063281638196
 68: -0.00000000000001321610763689935191990357410581304701128902938056930337374
 69: 0.0000000000000718144491780709252290010805599534365377578662649233607294


==> anc/S1363782.report <==
 Potential:       -13.6378280148
   Quality:       -32.3916980177
   Dim(GG):                    0
  S-Masses: 1x +12.015895 ; 1x +11.694678 ; 1x  +8.205019 ; 1x  +7.998907 ; 1x  +7.347287 ; 1x  +6.559691 ; 1x  +6.411703 ; 1x  +5.669881 ; 1x  +5.610098 ; 1x  +5.358082 ; 1x  +5.079754 ; 1x  +4.788509 ; 1x  +4.471018 ; 1x  +3.776346 ; 1x  +3.296343 ; 1x  +1.617945 ; 1x  +1.212060 ; 1x  +0.442827 ; 28x  +0.000000 ; 1x  -0.463482 ; 1x  -0.683535 ; 1x  -0.850145 ; 1x  -1.005595 ; 1x  -1.106717 ; 1x  -1.153270 ; 1x  -1.161027 ; 1x  -1.188733 ; 1x  -1.285827 ; 1x  -1.303540 ; 1x  -1.332068 ; 1x  -1.386838 ; 1x  -1.418969 ; 1x  -1.507445 ; 1x  -1.664690 ; 1x  -1.762472 ; 1x  -1.824473 ; 1x  -2.062555 ; 1x  -2.166120 ; 1x  -2.334913 ; 1x  -2.612297 ; 1x  -2.699951 ; 1x  -2.849194 ; 1x  -2.935394
  G-Masses: 1x  +3.523713 ; 1x  +3.428003 ; 1x  +3.399770 ; 1x  +3.061453 ; 1x  +2.975587 ; 1x  +2.478208 ; 1x  +2.118747 ; 1x  +1.500004
  F-Masses: 1x  +7.047426 ; 1x  +6.856006 ; 1x  +6.799540 ; 1x  +6.122906 ; 1x  +5.951174 ; 1x  +5.564370 ; 1x  +5.370984 ; 1x  +4.956416 ; 1x  +4.893853 ; 1x  +4.882039 ; 1x  +4.833376 ; 1x  +4.831103 ; 1x  +4.405594 ; 1x  +4.251284 ; 1x  +4.237493 ; 1x  +4.068340 ; 1x  +3.748283 ; 1x  +3.134138 ; 1x  +3.000008 ; 1x  +2.885676 ; 1x  +2.837859 ; 1x  +2.727149 ; 1x  +2.444570 ; 1x  +2.126322 ; 1x  +2.098829 ; 1x  +1.993846 ; 1x  +1.983231 ; 1x  +1.785699 ; 1x  +1.678400 ; 1x  +1.499650 ; 1x  +1.421984 ; 1x  +1.394287 ; 1x  +1.311186 ; 1x  +1.267888 ; 1x  +1.187442 ; 1x  +1.076417 ; 1x  +0.854942 ; 1x  +0.643456 ; 1x  +0.438856 ; 1x  +0.304580 ; 1x  +0.240693 ; 1x  +0.237791 ; 1x  +0.227807 ; 1x  +0.134889 ; 1x  +0.132434 ; 1x  +0.104710 ; 1x  +0.091965 ; 1x  +0.067234 ; 1x  +0.060432 ; 1x  +0.049322 ; 1x  +0.048643 ; 1x  +0.019805 ; 1x  +0.019074 ; 1x  +0.008691 ; 1x  +0.004854 ; 1x  +0.004421
=== Position ===
1 2 3 4[s]: +0.049498
1 2 3 7[s]: -0.075759
1 2 4 5[s]: -0.005984
1 2 4 6[s]: +0.054500
1 2 5 8[s]: +0.072193
1 2 6 7[s]: -0.000963
1 2 6 8[s]: -0.001279
1 3 4 5[s]: +0.144635
1 3 4 6[s]: +0.005984
1 3 5 7[s]: +0.000963
1 3 5 8[s]: -0.001279
1 3 6 8[s]: +0.060130
1 4 5 6[s]: -0.049498
1 4 7 8[s]: -0.028514
1 5 6 7[s]: +0.920210
2 3 4 8[s]: -0.920210
2 3 5 6[s]: -0.028514
2 3 7 8[s]: -0.049498
2 4 5 7[s]: +0.060130
2 4 6 7[s]: +0.001279
2 4 6 8[s]: +0.000963
2 5 7 8[s]: +0.005984
2 6 7 8[s]: -0.144635
3 4 5 7[s]: +0.001279
3 4 5 8[s]: -0.000963
3 4 6 7[s]: +0.072193
3 5 7 8[s]: -0.054500
3 6 7 8[s]: -0.005984
4 5 6 8[s]: +0.075759
5 6 7 8[s]: +0.049498
1 2 3 4[c]: -0.011261
1 2 3 8[c]: +0.228668
1 2 4 5[c]: +0.049153
1 2 4 6[c]: +0.108395
1 2 5 7[c]: -0.212717
1 2 6 7[c]: +0.003275
1 2 6 8[c]: +0.000745
1 3 4 5[c]: -0.378219
1 3 4 6[c]: -0.049153
1 3 5 7[c]: +0.003275
1 3 5 8[c]: -0.000745
1 3 6 7[c]: +0.920224
1 4 5 6[c]: +0.011261
1 4 7 8[c]: +0.234756
1 5 6 8[c]: +0.204611
2 3 4 7[c]: -0.204611
2 3 5 6[c]: -0.234756
2 3 7 8[c]: -0.011261
2 4 5 8[c]: +0.920224
2 4 6 7[c]: -0.000745
2 4 6 8[c]: -0.003275
2 5 7 8[c]: +0.049153
2 6 7 8[c]: -0.378219
3 4 5 7[c]: +0.000745
3 4 5 8[c]: -0.003275
3 4 6 8[c]: -0.212717
3 5 7 8[c]: +0.108395
3 6 7 8[c]: -0.049153
4 5 6 7[c]: -0.228668
5 6 7 8[c]: +0.011261


==> anc/S1363782.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -13.63782801484344714614188098691576638308528119038335471281
quality: -32.3916980177
  0: 0.012054819981687500752432791373247694352869126150094725016956
  1: 0.0000001473375721070941284395157633189666125991762640541057812574
  2: -0.012054962761254606511781870025670543549465893627347480098788
  3: -0.00000001686867290164408125153771420933836600672548931123386962228
  4: -0.01269412159548388193611322385464496427545722281539773143739
  5: 0.0000001575393555664185160010427389432324466872080160205326006999
  6: 0.012694514514896598170730827339943832549813945334540040496649
  7: -0.013625183354211123503046207541495393298628296533615510126583
  8: 0.03615862072134545533363661691289344027461820688295969327565
  9: -0.00556578336452919892638204754892734499386364025830605312559
 10: -0.020435751928605176135001476463070505574075194374036608632195
 11: -0.018289040468716216434803172810068867890398691919758981048313
 12: -0.015273228878953036803865040149494976061892634403779934223625
 13: 0.2285566349819751710407974685925995074768925628991485650049
 14: -0.019822884917234857784745790395201651783798329605992551232926
 15: -0.03615887908710389424022081403718493975169639205184304587838
 16: 0.01780734343999463449963854153551470506982526868818046581569
 17: 0.017443931995793234733275249700909646717748276380558261316
 18: 0.2315483730091428208503965117645446577741669953387542906642
 19: -0.014791502041372451775119673443400038189209547175737119910675
 20: 0.013625009320085828132385167945419335114066493911618728972292
 21: 0.014791539115191089156844535757003697714587619899766090080862
 22: 0.2315484182850764061119463937948083932279631854453340479424
 23: 0.017443975753388406888157450927319331472768586114650008785587
 24: -0.017807300690178402335776259018501580658703158899009490913236
 25: 0.2285565602705999991808822687129382132177543034989180222628
 26: 0.015273241399719228465688810120850071684218242330757058895988
 27: 0.018289079938167466407679909527332174881205616410134803574217
 28: -0.02043575217556713633853840074278144190417542347569345153266
 29: 0.013625170465381755506308915640986947823244520732836506971264
 30: -0.03615890059916219558810647823413386914138960534888782477416
 31: 0.019183459362811339960541432242291128442363953328176536381137
 32: 0.004926354266613823563428834854484294448854166382391390751581
 33: 0.03615861333293454726628566350892235604300619740801947772574
 34: -0.013625037882765147217525563466194595157850830432783306617426
 35: -0.23268524008168381081789111164254751510076150643376899351934
 36: -0.4601121983911208036655580362706289297290526677561635284264
 37: -0.6875395569435919352368953000657169731166796891412245121855
 38: -0.9202244464457783646941102676342072368522288045480067424386
 39: -0.68716653307688081066779269250321932682165517418745407377
 40: -0.4601123830624053890135601892151844355463342539058233124115
 41: -0.2330575924047647786594193965074125474026261341568475840304
 42: 0.0240539511341733534174393312825682779034354981152879678441
 43: -0.15172145876171161815706612883093636967143558246946676845785
 44: 0.00813874021855911289199682410094061391887352796260996783434
 45: 0.012288158299992739635792028556522634151008154927595566701512
 46: 0.0008187408593863738261102053792694211739385459461686670837316
 47: -0.0008186955125412082096249873563882332223075148347445374367833
 48: 0.012288097975804990555181411602212354480885217609560159249351
 49: -0.0028808220419816186314060051200357358075544345292243064271905
 50: 0.15172184434259765069060411806152572268395477351740622598615
 51: 0.0008187425856524870906696413032466870725503784188378141143808
 52: 0.012288179673133989438380317653225065168600473600953965358536
 53: -0.012288284157683615496053181510535203907722387347186880530362
 54: 0.0008188433892523973965375077662709388808859901354291228358414
 55: -0.024053869114249843890073052192897287435748263704787321925273
 56: -0.0008186599073148973514419688224945211135682259477384614066107
 57: -0.012288106855018875096330104467889554662170236306873666224818
 58: 0.012288174589757085733594225492396437666511471292248861025236
 59: -0.0008187494077424109651682780965646818290963329360179182763645
 60: 0.01228827427804843201586369250190279800234652566311611831515
 61: 0.0008188149802681396969711124304180951345057039751756653556453
 62: -0.0008187328688946405542240334254060724430132892961368506100594
 63: 0.012288185586916737194157312557611142890986606897976585899495
 64: 0.07825147777371195044959658882237641049815962345621910178855
 65: 0.03738800474779551323313923380298311812039311144527667490221
 66: 0.10886642880968640750206828272482121980125177423469417494429
 67: -0.11486970736174755170144510488012461182318471763295879311628
 68: -0.03738762324693815429000975773888716882594377331102903219957
 69: -0.07825135773632739212502088590510086139318344029074244190009


==> anc/S1366864.report <==
 Potential:       -13.6686490616
   Quality:       -32.2750155715
   Dim(GG):                    0
  S-Masses: 1x +11.123295 ; 2x  +9.947582 ; 1x  +8.224476 ; 1x  +8.215967 ; 1x  +6.563466 ; 1x  +6.055657 ; 1x  +5.829940 ; 1x  +5.071922 ; 2x  +5.041729 ; 2x  +4.852030 ; 1x  +3.853259 ; 1x  +2.500136 ; 2x  +0.850868 ; 1x  +0.648848 ; 1x  +0.330958 ; 28x  +0.000000 ; 1x  -0.270753 ; 1x  -0.740462 ; 1x  -0.962637 ; 1x  -1.026114 ; 1x  -1.120774 ; 1x  -1.168040 ; 2x  -1.245348 ; 2x  -1.286004 ; 1x  -1.335519 ; 1x  -1.442845 ; 2x  -1.557921 ; 1x  -1.826537 ; 1x  -1.886855 ; 1x  -2.092039 ; 1x  -2.161338 ; 1x  -2.309399 ; 2x  -2.685836 ; 1x  -3.004130 ; 1x  -3.009045
  G-Masses: 2x  +3.456697 ; 2x  +3.264549 ; 2x  +2.715801 ; 2x  +1.773512
  F-Masses: 2x  +6.913393 ; 2x  +6.529099 ; 2x  +5.431602 ; 2x  +5.080038 ; 2x  +4.861865 ; 2x  +4.747228 ; 2x  +4.391726 ; 2x  +4.067299 ; 2x  +3.547023 ; 2x  +3.057016 ; 2x  +2.845866 ; 2x  +2.392260 ; 2x  +1.971395 ; 2x  +1.885586 ; 2x  +1.565352 ; 2x  +1.354005 ; 2x  +1.227516 ; 2x  +1.175345 ; 2x  +0.741457 ; 2x  +0.330947 ; 2x  +0.244415 ; 2x  +0.197314 ; 2x  +0.126126 ; 2x  +0.081189 ; 2x  +0.072172 ; 2x  +0.045116 ; 2x  +0.012063 ; 2x  +0.000611
=== Position ===
1 2 3 4[s]: +0.096839
1 2 5 8[s]: +0.082235
1 2 6 7[s]: +0.053280
1 3 5 6[s]: -0.930679
1 3 7 8[s]: -0.082235
1 4 5 7[s]: +0.096839
1 4 6 8[s]: +0.070464
2 3 5 7[s]: -0.070464
2 3 6 8[s]: -0.096839
2 4 5 6[s]: +0.082235
2 4 7 8[s]: +0.930679
3 4 5 8[s]: +0.053280
3 4 6 7[s]: +0.082235
5 6 7 8[s]: +0.096839
1 2 3 8[c]: -0.307147
1 2 5 6[c]: +0.213591
1 2 7 8[c]: -0.211547
1 3 5 8[c]: +0.211547
1 3 6 7[c]: -0.929931
1 5 7 8[c]: -0.307147
2 3 4 6[c]: -0.307147
2 4 5 8[c]: -0.929931
2 4 6 7[c]: +0.211547
3 4 5 6[c]: +0.211547
3 4 7 8[c]: -0.213591
4 5 6 7[c]: +0.307147


==> anc/S1366864.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -13.66864906163622426332792882081880041568289599063542574135
quality: -32.2750155715
  0: 0.06603539126336744609279497492072744478573455234990534525922
  1: 0.04841935846929314647377958987416613936397184424082449934031
  2: 0.017616032794073748403442529615870061587259295726667718853314
  3: -0.000000000000002306525117280945869533042106271918033116084122927286166645
  4: -0.0176160327940759573491303159507432867596992879021039143933
  5: 0.0484193584692989347314709828005131019364911687933386983499
  6: 0.030803325675227038137591307356486227170560032397744454290897
  7: -0.00000000000004578376783916553512304829428208888952748747628054064382337
  8: -0.0000000000000185632911222810098652814413364781921774656150116714643585
  9: -0.000000000000025948215516285223355291692651832356156908373807045990386627
 10: -0.000000000000008320738832797184193415601992155347048046199948485005662288
 11: 0.2048721140359163065888793337063250586027049721795916589255
 12: 0.000000000000003982972711956417094240599208608620138626505308033907513834
 13: -0.000000000000015532476332953486700005278359990140804383724161268118391337
 14: 0.0000000000000021030909937074494742824560157397426030940004521657249182584
 15: 0.0000000000000002845480210138348841326896464168013664576916596844747727137
 16: -0.21934981897181648160040163857076609445324747602841007423425
 17: 0.00000000000000790702640072457959252844062187073133778946422885937301797
 18: 0.0000000000000007377119079883542147298222604908492556680737147923488788997
 19: -0.000000000000004148805631951406102504223155414128050993952204767943380706
 20: 0.000000000000002150820001050027782896679145812437695463790931496285484382
 21: 0.000000000000000657864003469760622256940022347028067703777895729387163518
 22: 0.000000000000013897492526969891357577940184169787027433365310645175030311
 23: -0.0000000000000019423644072150488918321874202160039137198228109438579512625
 24: -0.2871072772315395527049825344965090183882055335746651007496
 25: 0.0000000000000007375527006147861422147433862684044842615376588707209845552
 26: 0.000000000000004723202421943360598504798301603588026254234179268122791664
 27: 0.21934981897181648114279728459450872418931124451481098021523
 28: -0.0000000000000006529476541265577371807377348730206348228667189611149706722
 29: 0.00000000000004320894474635807883055304444957634516338669516057845661277
 30: 0.0000000000000002779458738807758942443663995814299961197055197408204990966
 31: -0.0000000000000026755410376329158495259268994410793135501115174967563696966
 32: -0.00000000000002491122815812935141936753781362327886062037163776434889825
 33: 0.00000000000001635304718881607564939832202614327148278247872048933836911
 34: 0.000000000000002240723466450371367664548467702565008179131907738381293938
 35: 0.17908496641721888981587354284349247903110114361336429986668
 36: 0.5707390884806651195116256473470678309980837326228285566544
 37: 0.7498240548978794525683619125747508670308844154816944351555
 38: 0.9299310363121747824483926346481902446533956106682670325171
 39: 0.5382769142487285510389809908614846412187745224605944888213
 40: 0.3591919478315134314005776932602410343621903449549112504286
 41: 0.17908496641721811657977964006986709550507758630528064546668
 42: 0.000000000000005909619151910582801909968139420704909841408752232391688462
 43: 0.15357340920624361904732849830853328240633018081660064386136
 44: -0.0000000000000808275489988009218333126684018658667889615316607956499806
 45: 0.0000000000000002589209875740320848356213865429992062437173549684032047951
 46: 0.0000000000000009771784485384671374436820107307365164522599801680008636148
 47: 0.0000000000000002941183937085170689402342055989921285859220167806547502081
 48: 0.0000000000000006733586061492690012133992115884111232631550149106103136007
 49: -0.000000000000006785879375378718332250871640141206640127333978797026945335
 50: 0.00000000000003851884386697542124087496193268633968401546084834506512363
 51: -0.000000000000008312663716096743815172291822223275778990196595624408876722
 52: -0.000000000000004579391415039431272327802873621410790027376109794845609427
 53: -0.00000000000000942292714712937254894095352282640006665893423609259269351
 54: 0.0000000000000016453068355141054034979494591709097740587734357280388536062
 55: -0.000000000000046909852962995231719812430783639553906209579254939539579085
 56: 0.000000000000002321402387310094079218393198533465581492913468852584378269
 57: 0.0000000000000010338520408113756808845159683635263093001916017724806741277
 58: 0.0000000000000002546545389187156537224284330463294575528967308856260320892
 59: 0.0000000000000001081207087665334796495035161329249154278292572682793585743
 60: -0.000000000000007141354932910180528281938673470057689710220058367674757829
 61: -0.0000000000000000544429622393224584360149390806025360393601700357847379293
 62: -0.000000000000001847288088693602163166793773163049496392746778401301063427
 63: -0.0000000000000016886905595454397506294858714398412918316173264908384105956
 64: -0.0000000000000020031527642361091251268393557116747674790680816615247152756
 65: 0.00000000000003923002403273078239741072716699088479071989720260500291804
 66: 0.000000000000004199088499486496466189207376608264395989645315342735541348
 67: -0.0000000000000822708683944914167322139921091780702958540918771933992113
 68: -0.1535734092062436198404987163369881525761936751386015336994
 69: 0.00000000000004649898943308581207529317566181195499382308745320477066926


==> anc/S1367611.report <==
 Potential:       -13.6761142184
   Quality:       -21.3082618796
   Dim(GG):                    0
  S-Masses: 1x +11.359735 ; 2x +10.188476 ; 1x  +8.531229 ; 1x  +8.134768 ; 1x  +6.990746 ; 1x  +6.109399 ; 1x  +5.984249 ; 2x  +5.549450 ; 1x  +5.471081 ; 2x  +4.913692 ; 1x  +3.687729 ; 1x  +2.338785 ; 1x  +1.256718 ; 2x  +1.073371 ; 1x  +0.391195 ; 28x  +0.000000 ; 1x  -0.101507 ; 1x  -0.903309 ; 1x  -0.972571 ; 1x  -1.071330 ; 1x  -1.100655 ; 1x  -1.215862 ; 2x  -1.251552 ; 2x  -1.319041 ; 1x  -1.388772 ; 1x  -1.437302 ; 2x  -1.542586 ; 1x  -1.862051 ; 1x  -1.863522 ; 1x  -2.067995 ; 1x  -2.178251 ; 1x  -2.300900 ; 2x  -2.620529 ; 1x  -2.997852 ; 1x  -3.006583
  G-Masses: 1x  +3.619733 ; 2x  +3.338988 ; 1x  +3.219778 ; 1x  +2.973868 ; 1x  +2.612441 ; 2x  +1.797021
  F-Masses: 1x  +7.239467 ; 2x  +6.677977 ; 1x  +6.439555 ; 1x  +5.947735 ; 2x  +5.241232 ; 1x  +5.224882 ; 1x  +5.116028 ; 1x  +5.050446 ; 1x  +4.782825 ; 1x  +4.681467 ; 2x  +4.456308 ; 2x  +4.061286 ; 2x  +3.594042 ; 2x  +3.094573 ; 1x  +2.898140 ; 1x  +2.849560 ; 1x  +2.779932 ; 1x  +2.201829 ; 1x  +2.189379 ; 2x  +2.105704 ; 1x  +1.852220 ; 1x  +1.688241 ; 1x  +1.551017 ; 2x  +1.438292 ; 2x  +1.203911 ; 1x  +1.142247 ; 1x  +1.128743 ; 1x  +0.926995 ; 1x  +0.582179 ; 2x  +0.309779 ; 1x  +0.284902 ; 1x  +0.261674 ; 2x  +0.223098 ; 1x  +0.140009 ; 2x  +0.088689 ; 1x  +0.083995 ; 1x  +0.080646 ; 1x  +0.058461 ; 2x  +0.035083 ; 1x  +0.028924 ; 1x  +0.005677 ; 2x  +0.001713
=== Position ===
1 2 3 8[s]: +0.102432
1 2 4 7[s]: +0.056950
1 2 4 8[s]: -0.052291
1 2 5 6[s]: +0.082782
1 3 4 5[s]: +0.082782
1 3 6 7[s]: +0.921226
1 3 6 8[s]: +0.052291
1 4 6 8[s]: -0.102432
1 5 7 8[s]: -0.086344
2 3 4 6[s]: +0.086344
2 3 5 7[s]: +0.102432
2 4 5 7[s]: +0.052291
2 4 5 8[s]: -0.921226
2 6 7 8[s]: -0.082782
3 4 7 8[s]: +0.082782
3 5 6 7[s]: +0.052291
3 5 6 8[s]: +0.056950
4 5 6 7[s]: +0.102432
1 2 3 5[c]: +0.327140
1 2 4 5[c]: +0.225595
1 2 6 7[c]: -0.210554
1 2 6 8[c]: -0.053658
1 3 4 7[c]: -0.916874
1 3 4 8[c]: +0.053658
1 3 5 6[c]: +0.225595
1 4 5 6[c]: +0.327140
2 3 7 8[c]: -0.327140
2 4 7 8[c]: +0.225595
2 5 6 7[c]: -0.053658
2 5 6 8[c]: -0.916874
3 4 5 7[c]: -0.053658
3 4 5 8[c]: +0.210554
3 6 7 8[c]: -0.225595
4 6 7 8[c]: +0.327140


==> anc/S1367611.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -13.676114218444329400306944231438700983993729908437215356533
quality: -21.3082618796
  0: -0.2766100352867571775726283753009778310816084473016932066343
  1: -0.4606130636858207635807394556503299362108503706506836644638
  2: -0.737223098972830879570578211008750861653401524533045243906
  3: -0.9212261273716318185524670011128730397583697655162865427331
  4: -0.6860070064666733410267919143903814458443926444313832581014
  5: -0.4606130636857985188669201491118112248629233860445179686946
  6: -0.22539394278157314818213583371022206243483499888757078069107
  7: 0.00000000000003403726431709347847278190690613204425827127512798928439189
  8: 0.03895484443061295773716523292878308812025779366349577763256
  9: 0.0000000000001644158253009592792957124946127163426758212523611875815064
 10: 0.013072725874455834423343423600542761313904755446206599873714
 11: 0.00000000000022516111601315024408565652412559043086089552338489702939793
 12: -0.013072725874451407869486564415174637122713610417048503248846
 13: 0.00000000000017645743369454991383548521787199704756349553690950827737674
 14: 0.0000000000002968764060145972716093514465566769039200140888867195148937
 15: -0.05365216245718947626737822344641155900367884469471155264299
 16: 0.000000000000028127814376433273633317563714980501474336438054348532847665
 17: 0.01307272587448905382843085694481271141239744057552369355746
 18: -0.00000000000017792862510395928228832379231163182652573571046527504385263
 19: -0.013072725874463343159396672313944812213025168969812828607733
 20: 0.0000000000002440508926821874235720578491171444394965283459393031303575
 21: 0.013072725874397295023431871383570572992850032841572639680317
 22: 0.00000000000002525047912781897504553392040742813656217956263485631668031
 23: -0.013072725874486426279341255337766886294278814024946755546105
 24: -0.0000000000002339498093658074656993707260406385388337290149327900915934
 25: -0.00000000000017466737688718322697046317168825190534235806337867575053496
 26: 0.013072725874391631470878554503524869149980561913619816752743
 27: -0.000000000000026773998056260034289532208067193074343911982536942431943535
 28: -0.01307272587446806909470131330479924258660563780365683151233
 29: 0.0000000000004444405333746463492816093797846521193647566757802790443243
 30: 0.04073603953279995748495464867292337323353583965577019539236
 31: -0.00000000000005518487023140442657281455399228466849534954175742850040125
 32: 0.00000000000031454524209124532979700362444192977079025947018243816566346
 33: 0.030910861409091119715148090394805863370434694153734716118205
 34: 0.0000000000002647381603807374752512811754342734998916823055514589759189
 35: 0.00000000000020294819974680003271962646818903932131791609978374168734707
 36: 0.000000000000008213374551554355226094083761595239244759687559160788336837
 37: 0.0000000000003896906408118789789675712578034185771439938870595407241673
 38: -0.00000000000016494365951875921342282059701500665040729483216694346591545
 39: -0.00000000000020048048314088556605451115696562578094705699182551454976355
 40: -0.000000000000011815702623440054012470478021403104455935113684759247118863
 41: -0.00000000000041454906691745285494987319597736501669541787330868209087786
 42: -0.09519938133975405282328008920015026389986584491983725365182
 43: 0.000000000000377149818282083874681352927940495602821184420406162287899
 44: 0.09519938133979326928792684911859211325890235338230994287735
 45: -0.0000000000000879205889051784023455559177363090926489389558570490726063
 46: -0.1090371039364921424468818641014629367879014669008245333369
 47: 0.00000000000000748530313107278016302557974033097183864202643532357325414
 48: 0.2856173330354081703552764936327860428226596936620440554202
 49: 0.0951993813397475708112301809338683631781158849401597303823
 50: -0.00000000000041784362839866875995355414540358917420389723694806335492036
 51: 0.003760348579236045660502302411161971652428684923431979759742
 52: 0.00000000000002988979132564577786710255858211724039712781507591730011885
 53: 0.1728198805193533469890617542597000334560598585589509272825
 54: 0.000000000000025876228885017318103666647351507236614072105069389044549863
 55: -0.09519938133975861347230059973284150007323076501955383908866
 56: 0.00000000000006619312854891087166276264399171589046047939897655492418343
 57: -0.2856173330352788434252411672825580212750506165772070007441
 58: -0.000000000000020908895463285790932765200677757483210312405013793894969775
 59: 0.1090371039364940618037791270521820633776055268262671597582
 60: -0.1728198805196574436100973030805289693611118358245251387604
 61: 0.00000000000007374612775609550575106299444883591792063299766828439665054
 62: -0.0037603485792321753194452928600913662212993241043931839023963
 63: 0.00000000000008606363579176983574862787025357114279112614680977611837523
 64: -0.06837061996534586001000440252684316556881241383023783361636
 65: 0.0000000000004733979390891949726375498513335042202285015876616207331813
 66: -0.06837061996531936010518202938753755897022644865166432857164
 67: -0.06837061996532805937151813242048498286392930015191590339079
 68: 0.00000000000008291161447881955462632104247487754894872998161913580109966
 69: -0.06837061996546998018571768117891584710342031847133899258435


==> anc/S1379439.report <==
 Potential:       -13.7943987074
   Quality:       -21.1367888379
   Dim(GG):                    0
  S-Masses: 1x +10.686673 ; 2x +10.399781 ; 1x +10.299776 ; 1x  +7.596009 ; 1x  +7.256030 ; 2x  +6.719801 ; 1x  +6.544549 ; 1x  +5.989525 ; 2x  +5.562973 ; 1x  +5.345326 ; 1x  +5.111311 ; 1x  +3.644975 ; 2x  +3.464227 ; 1x  +3.149519 ; 1x  +3.036643 ; 28x  +0.000000 ; 1x  -0.297121 ; 1x  -0.593972 ; 1x  -0.857526 ; 2x  -0.864738 ; 1x  -0.905919 ; 1x  -0.949153 ; 2x  -1.132329 ; 1x  -1.177976 ; 1x  -1.254635 ; 1x  -1.282596 ; 1x  -2.132602 ; 1x  -2.419785 ; 1x  -2.555250 ; 2x  -2.687439 ; 1x  -2.776617 ; 1x  -2.852414 ; 1x  -2.966683 ; 2x  -2.995265 ; 1x  -3.045010
  G-Masses: 1x  +4.367804 ; 2x  +3.625737 ; 1x  +3.157296 ; 2x  +2.492601 ; 1x  +2.394818 ; 1x  +1.523914
  F-Masses: 1x  +8.735607 ; 2x  +7.251474 ; 1x  +6.314592 ; 1x  +5.361510 ; 2x  +5.332387 ; 1x  +5.272121 ; 1x  +5.130941 ; 2x  +4.985202 ; 1x  +4.810962 ; 1x  +4.789636 ; 2x  +4.750093 ; 1x  +4.424560 ; 2x  +4.053270 ; 1x  +3.724976 ; 1x  +3.595813 ; 2x  +3.234271 ; 1x  +3.056906 ; 1x  +3.047827 ; 1x  +2.940024 ; 2x  +2.027236 ; 1x  +1.763408 ; 1x  +1.601383 ; 1x  +1.462355 ; 2x  +1.361236 ; 1x  +1.174479 ; 2x  +1.136571 ; 1x  +1.010299 ; 2x  +0.918869 ; 1x  +0.834191 ; 1x  +0.442833 ; 2x  +0.327253 ; 1x  +0.275304 ; 1x  +0.165460 ; 1x  +0.099512 ; 1x  +0.083786 ; 2x  +0.078621 ; 1x  +0.018709 ; 2x  +0.015879 ; 1x  +0.012870 ; 1x  +0.009660 ; 2x  +0.006989 ; 1x  +0.006135
=== Position ===
1 2 3 6[s]: -0.234229
1 2 4 8[s]: +0.218874
1 2 5 7[s]: -0.180314
1 2 6 8[s]: +0.133102
1 3 4 7[s]: -0.234229
1 3 5 8[s]: -0.187620
1 4 5 6[s]: -0.180314
1 4 7 8[s]: +0.133102
1 6 7 8[s]: -0.620183
2 3 4 5[s]: -0.620183
2 3 5 6[s]: +0.133102
2 3 7 8[s]: -0.180314
2 4 6 7[s]: +0.187620
2 5 6 8[s]: +0.234229
3 4 5 7[s]: -0.133102
3 4 6 8[s]: +0.180314
3 5 6 7[s]: -0.218874
4 5 7 8[s]: -0.234229
1 2 4 5[c]: -0.055695
1 2 5 6[c]: -0.008952
1 2 7 8[c]: +0.032098
1 4 5 7[c]: +0.825302
1 4 6 8[c]: +0.912083
1 5 6 7[c]: +0.055695
2 3 4 8[c]: +0.055695
2 3 5 7[c]: +0.912083
2 3 6 8[c]: +0.825302
3 4 5 6[c]: -0.032098
3 4 7 8[c]: +0.008952
3 6 7 8[c]: +0.055695


==> anc/S1379439.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -13.794398707405151709013559717407990160493378961494712076217
quality: -21.1367888379
  0: -0.04690498657323198167844471671158415238740659107766483922931
  1: 0.0000000000018110091455931085389477940069099199580596319055519218398407
  2: 0.0469049865746179112463433142367366473919070401045023219698
  3: -0.0000000000014193244391537066670832565357018456699020511241569952076405
  4: -0.04690498657643596046324661607544622541082908136117437649789
  5: -0.000000000002765302820021023034476224467666130491440575294430689069335
  6: 0.04690498657300175304370191126565471243457080652221536569923
  7: 0.0000000000003037404238922391485382717240673402485953216457505624388807
  8: -0.0000000000012240092811093393735768468890861900551682155528608310742104
  9: -0.0901572385324203117465003738740958771486845311710847275417
 10: 0.10032710472305866787082201753411316256198027835349959734452
 11: 0.00000000000014100714869197760563101346290792263397809911534097087127772
 12: -0.0000000000011480353412319494757663656696657797601965896684543248704259
 13: 0.11711461785682559016104865599451344530394421377927924334759
 14: 0.06655078796894752772650379515576236253790965070460620138876
 15: -0.0000000000005574878375086687957325745050967757810089382974908048610004
 16: 0.0000000000003854126027173600391727717807860487556013924596852484911075
 17: -0.20976428842728750909579055801386125648037369963562381633912
 18: 0.00000000000008426072519081752701070815061193046849368139485463860714778
 19: 0.0000000000004447965103956174188905381775203653101874443165739220353157
 20: -0.000000000000878741521973731513494427683768740795716039981570665999467
 21: -0.000000000000868284418489963243256714660927660599846047944567866148732
 22: -0.0000000000002343437994334992980813203200206904062062956231201914139153
 23: 0.2097642884274411439500556640949087941455066933291444392508
 24: 0.00000000000031635844561865156989646480514794933353741888841190438042686
 25: -0.11711461785422235361605681598723934233873231833692133934524
 26: -0.0000000000007090197618514149638117641756220430346468079516570967957682
 27: -0.0000000000012893670771558477602816222819623627353661737556106863459798
 28: -0.10032710472292350556004575050445488293858940162028621245127
 29: 0.00000000000015612275865878760601048534025505654504236244976713386888676
 30: -0.0000000000005486152614158438267407972907479859928361269524790255839837
 31: 0.09015723853245868896882889740785934290636199288793272635378
 32: 0.06655078796859879420197633414744757641980440323840382334756
 33: 0.00000000000015904259767104176743969370811783815546084279071829073888262
 34: 0.0000000000006380520107604561008727797126686152637212375705243665827959
 35: -0.02748156956530244087049057652783343848488182316793876971241
 36: 0.3966022499643464366988895987356277065580295628870802111619
 37: -0.02748156956560461605484935805309941668993203613266306993623
 38: -0.0000000000004842360735240599568660689032134422155796551429934212422982
 39: 0.44460894789312018545798666114800952284696618549844367910055
 40: 0.4287001816063258007434456145905554817189814120026840211549
 41: 0.4446089478928066033125338404405005375448191837030179694051
 42: -0.00000000000022464894575015773767143445058744728996160603570893160136324
 43: 0.0000000000001338045103064469733102865929526824609021843394811748453293
 44: -0.0000000000000554608038263227328438120698633929518886745520601995667693
 45: 0.00000000000006004420169724156063945153431441437636237677339876735064402
 46: 0.0000000000000017291574575169195576110299518258621423598390434234634458186
 47: -0.00000000000031450838659306975062257415636262217561504045293396754957874
 48: 0.00000000000009164599227107657691942485832581829545074210685564465203513
 49: -0.000000000000001356967138617805259788774694995169226002009600219929071638
 50: 0.00000000000016661544214804931410965444152740105332161442642525775804144
 51: 0.00000000000021712655087231433102456070433904477512630348177529130101474
 52: -0.0000000000003269962727090858971169792956653398242571349525270118910898
 53: 0.027847546919821956366367089462039446779202033082135138449143
 54: -0.00000000000004530929080606005233837587788351945966087814311698620000399
 55: -0.000000000000048581775450224250678797858157725977341682584714884591976955
 56: -0.00000000000008629012372830408999511888875589784242676137038569585175915
 57: 0.02784754691979812024429374743365402585408613615327635066447
 58: 0.0000000000002059789726661630381547302160436526364461313321559919259933
 59: -0.00000000000002180617073660051989843445147297610241331336482624719392904
 60: -0.00000000000012158508780573182423266217651534382852266332402529660041815
 61: -0.00000000000013439909222924184187496189772763011258231604894789415743492
 62: 0.0000000000000609060250983979775706112402954280554601632241344392691399
 63: 0.0000000000008455749327625262380574774067082263390148579662064990313022
 64: 0.0000000000002351091912657000224948021329611634843329340608341137918926
 65: -0.00000000000029527938760232162592010759242755437349247504808697285687955
 66: -0.0000000000001756486994993475731049613735637669210112285481539708509574
 67: -0.0000000000002304605279366838877569779734685087304125572747605942919735
 68: -0.00000000000004978702046891043060878375562935482046222557821100059050717
 69: 0.00000000000004544045420857421025027875864964953275374089222852057479718


==> anc/S1384135.report <==
 Potential:        -13.841358302
   Quality:       -20.9593985374
   Dim(GG):                    1
  S-Masses: 1x +16.209158 ; 1x +16.040610 ; 1x  +8.641433 ; 1x  +8.508665 ; 1x  +8.089107 ; 2x  +5.477598 ; 2x  +5.335525 ; 1x  +5.007738 ; 1x  +4.915549 ; 1x  +4.018701 ; 2x  +3.851575 ; 2x  +3.778999 ; 1x  +2.562154 ; 1x  +0.116186 ; 27x  +0.000000 ; 2x  -0.298747 ; 2x  -1.084575 ; 2x  -1.111064 ; 1x  -1.114131 ; 2x  -1.280647 ; 1x  -1.347447 ; 1x  -1.417670 ; 2x  -1.434301 ; 2x  -1.443218 ; 1x  -1.687063 ; 1x  -2.084869 ; 1x  -2.183318 ; 2x  -2.215424 ; 1x  -2.290353 ; 2x  -2.299320 ; 2x  -2.305832
  G-Masses: 2x  +3.425450 ; 1x  +3.386097 ; 1x  +3.184549 ; 1x  +2.933695 ; 2x  +2.887794 ; 1x  +1.006714
  F-Masses: 1x  +7.212907 ; 1x  +7.137516 ; 2x  +6.850899 ; 1x  +6.772194 ; 1x  +6.369098 ; 1x  +5.867390 ; 2x  +5.775588 ; 2x  +5.298487 ; 1x  +5.238889 ; 2x  +5.206978 ; 1x  +5.176327 ; 1x  +3.691787 ; 2x  +2.538440 ; 1x  +2.535819 ; 1x  +2.531969 ; 2x  +2.466690 ; 2x  +2.015600 ; 1x  +2.013428 ; 2x  +1.867341 ; 1x  +1.785641 ; 2x  +1.677210 ; 1x  +1.610094 ; 1x  +1.474339 ; 2x  +1.391474 ; 2x  +1.014750 ; 2x  +1.013016 ; 1x  +1.012714 ; 1x  +0.176842 ; 2x  +0.168491 ; 2x  +0.151950 ; 2x  +0.108466 ; 1x  +0.101739 ; 1x  +0.100167 ; 2x  +0.077913 ; 2x  +0.074738 ; 1x  +0.030002 ; 1x  +0.001921 ; 2x  +0.000514
=== Position ===
1 2 3 4[s]: +0.161146
1 2 5 7[s]: +0.185149
1 2 6 8[s]: -0.006072
1 3 5 8[s]: -0.185149
1 3 6 7[s]: +0.752924
1 4 5 6[s]: +0.351922
1 4 7 8[s]: +0.161146
2 3 5 6[s]: +0.161146
2 3 7 8[s]: +0.351922
2 4 5 8[s]: -0.752924
2 4 6 7[s]: +0.185149
3 4 5 7[s]: +0.006072
3 4 6 8[s]: -0.185149
5 6 7 8[s]: +0.161146
1 2 3 4[c]: -0.155065
1 2 5 8[c]: +0.318508
1 2 6 7[c]: +0.165129
1 3 5 7[c]: +0.893256
1 3 6 8[c]: -0.165129
1 4 5 6[c]: +0.581767
1 4 7 8[c]: -0.155065
2 3 5 6[c]: +0.155065
2 3 7 8[c]: -0.581767
2 4 5 7[c]: +0.165129
2 4 6 8[c]: -0.893256
3 4 5 8[c]: -0.165129
3 4 6 7[c]: -0.318508
5 6 7 8[c]: +0.155065


==> anc/S1384135.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -13.841358302047204206610527492452961381861133531370729473802
quality: -20.9593985374
  0: -0.1942315918405301685528558523827994767991378043007163003853
  1: -0.3764618664073570053506118802389301266069681570900125314133
  2: -0.5586921415566291256242469243781643726829512412429103466013
  3: -0.7529237140501625774123106486359406135857080957067264593668
  4: -0.6512664320303548490908183731464876184736882821735293049592
  5: -0.3764618626181134442313704544275451237265244865257054839602
  6: -0.10165729247997348876051158769707136761179215740503613164313
  7: -0.000000003285348335398490396683890464846301421716599021974935369159
  8: -0.000000005466012640433392504134489154317470360405551627696826387023
  9: 0.09246321238708212958711884718963623747477638100110577256015
 10: 0.000000004711678717257455105140495082128595575787449373447002159342
 11: 0.0000000017028230526288152606591619350187176729707408116891261997577
 12: -0.000000002534847140507488978356125841892672874163102057673917003741
 13: 0.000000005335844370294131097896316982960606155419789263056751984503
 14: 0.08046190507793702312558915181425199025058886691487365285256
 15: 0.000000006527394016382479937945197742452003764890371825936535497417
 16: -0.00000000408991424907546551758362662216098910276958777263665204282
 17: -0.000000004976732404019590911521203930349009786030843351823405118782
 18: -0.0000000014046859962736902273469877111872594200778384028563677136583
 19: 0.000000005702837978375818418071679052246978092717648199269803204357
 20: 0.0000000022243413347604326812912728178610673680061318816573532596534
 21: 0.00000000578731523140074260737605042946090176016689970003870291141
 22: 0.0000000020301841232183439430486187164770796919667631449958212163527
 23: -0.00000000783104084179035752596589150906000973444802967318050095892
 24: -0.000000002121160640087141335232719761697003692961630292835238278907
 25: 0.000000004852022086397713327401077321976979171073436926322917513755
 26: -0.00000000029685630609903337516238736700711196897399821936209657489365
 27: -0.0000000015221118691225508028686394640532186651808559267697281850244
 28: 0.000000004619966295234862423940381502368824149714144420905476767821
 29: -0.000000007882288101052100252798659747995767189138140654013134948845
 30: -0.000000006996300789648697750405629314363021251894508675953785231576
 31: -0.17607202479985382939875871797788910946559484533995262280416
 32: -0.002924742274256530677921612035465478121527799114698786054947
 33: -0.000000005530375042518304962140216753252055723413941440397080090614
 34: -0.000000004644239795038206680979227568737536980100976842716244648178
 35: -0.03876617318363540433867645575524221754659612191343041834202
 36: -0.000000004231802176314956236325230369765723764744646634744629065083
 37: 0.03876615967655945110163131982023900427336018764448439001131
 38: 0.000000003289093576205415009511571064962650708966002624391496088114
 39: 0.03876616326258898468045534548892966168322015510379108379957
 40: 0.000000006999936589983330613202945930909539987433331132895006253893
 41: -0.03876616707213758411363203218260393514079960359954378309427
 42: 0.000000004346138142444849154672492121487799190881740114058083531796
 43: 0.0000000018790733805973655283970623429067311989608462370837985420274
 44: 0.10667559410948993095237666870976409695356771686054807855458
 45: 0.000000009641188247027858988429076278417258053055534479216811078723
 46: 0.12090931813071352676696979775345931523210346663009067365886
 47: -0.2645962141912813692519503172082003096835987090884446312733
 48: -0.000000000021007779638247405359617191715810261263897000012633728781935
 49: 0.18420792397053071905336633021507750168539943182288798709937
 50: 0.000000004260291851402315700256622366219074959761423727674735814962
 51: -0.03834485996833258752696901159497912743969825421988189588087
 52: 0.00000000772192481883867817523928889157604762284737326128022509952
 53: -0.00000000419413596447737725377997497184188236534756486731020252682
 54: 0.18203176110983904686144233815000298358715356820164701510123
 55: 0.000000004322932044969000547397647563305240116048038957222604710774
 56: -0.18203176015570406862529821163825946365584665191552786224577
 57: -0.000000010250563877945862066308295810689022769259189831263586279149
 58: 0.00000001608792232613327129389027221757360588881908045107677161852
 59: 0.03834486000741361382675175672507467851249970027469228670505
 60: 0.000000008399947799724641939690869952623126446780980094290844290968
 61: 0.2645962289371503873908944900657871185593515797892522567043
 62: -0.12090932370698396388666457336122566955005929611051473505183
 63: 0.000000003529534901250213724276689426377100795758244735092146967439
 64: -0.000000003095664771156736153806834890443397511506947811488540389849
 65: -0.000000002147761533412518063490198970825605832717168249017298995841
 66: -0.1842079205969285096601809995130713314032053645622744058813
 67: -0.10667559055150684033493540749013007130950403087341856919117
 68: 0.000000009755783140037866100903192906330611916758056272841701586966
 69: -0.000000001982672215323928087992673276474433379759574300351225208419


==> anc/S1400000.report <==
 Potential:                -14.0
   Quality:       -106.434159149
   Dim(GG):                    6
  S-Masses: 1x  +8.571429 ; 9x  +5.598110 ; 9x  +2.571429 ; 22x  +0.000000 ; 9x  -1.312396 ; 20x  -1.714286
  G-Masses: 2x  +3.857143 ; 6x  +2.142857
  F-Masses: 2x  +7.714286 ; 12x  +4.285714 ; 18x  +2.244029 ; 18x  +0.327399 ; 6x  +0.000000
=== Position ===
1 2 3 5[s]: +1.020804
4 6 7 8[s]: -1.020804
1 2 3 4[c]: +1.020804
5 6 7 8[c]: -1.020804


==> anc/S1400000.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -13.999999999999999999999999999999999999999999999999999908054
quality: -106.434159149
  0: 0
  1: 0
  2: 0
  3: 0
  4: 0
  5: 0
  6: 0
  7: -0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771847
  8: 0
  9: 0
 10: 0
 11: 0
 12: 0
 13: 0
 14: 0
 15: 0
 16: 0
 17: 0
 18: 0
 19: 0
 20: -0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771847
 21: 0
 22: 0
 23: 0
 24: 0
 25: 0
 26: 0
 27: 0
 28: 0
 29: -0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771847
 30: 0
 31: 0
 32: 0
 33: 0
 34: -0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771847
 35: 0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771847
 36: 0
 37: -0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771847
 38: 0
 39: -0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771847
 40: 0
 41: 0.255201108515100151180443024443595537693490531364242669874702044420124594765133435342403160912856646283692038376424267687146809628924824599790373983636329013144390166374424648906028638534093281620801128411732150336300206364070968683743358643973710117001811381591772322793739406663050369797781696771847
 42: 0
 43: 0
 44: 0
 45: 0
 46: 0
 47: 0
 48: 0
 49: 0
 50: 0
 51: 0
 52: 0
 53: 0
 54: 0
 55: 0
 56: 0
 57: 0
 58: 0
 59: 0
 60: 0
 61: 0
 62: 0
 63: 0
 64: 0
 65: 0
 66: 0
 67: 0
 68: 0
 69: 0


==> anc/S1400056.report <==
 Potential:       -14.0005638418
   Quality:       -29.7923224225
   Dim(GG):                    0
  S-Masses: 1x +14.782906 ; 1x +14.617867 ; 1x  +9.279603 ; 1x  +9.052751 ; 1x  +7.804477 ; 1x  +7.790402 ; 1x  +7.604398 ; 1x  +6.302453 ; 1x  +6.099548 ; 1x  +5.980469 ; 1x  +5.178642 ; 1x  +5.063846 ; 1x  +4.763895 ; 1x  +4.457394 ; 1x  +3.862797 ; 1x  +3.641781 ; 1x  +2.039083 ; 1x  +1.502449 ; 1x  +1.269835 ; 1x  +0.545977 ; 28x  +0.000000 ; 1x  -0.935619 ; 1x  -0.952700 ; 1x  -0.955505 ; 1x  -1.034421 ; 1x  -1.045971 ; 1x  -1.068879 ; 1x  -1.108013 ; 1x  -1.170975 ; 1x  -1.214071 ; 1x  -1.657768 ; 1x  -1.763508 ; 1x  -1.801483 ; 1x  -1.942550 ; 1x  -2.059556 ; 1x  -2.122654 ; 1x  -2.146817 ; 1x  -2.439615 ; 1x  -2.458099 ; 1x  -2.466806 ; 1x  -2.506403 ; 1x  -2.801326 ; 1x  -2.870221
  G-Masses: 1x  +3.959967 ; 1x  +3.619372 ; 1x  +3.401150 ; 1x  +3.390972 ; 1x  +2.857991 ; 1x  +2.717967 ; 1x  +2.675207 ; 1x  +1.314345
  F-Masses: 1x  +7.919934 ; 1x  +7.238744 ; 1x  +7.017752 ; 1x  +6.927079 ; 1x  +6.802300 ; 1x  +6.781945 ; 1x  +5.715982 ; 1x  +5.555961 ; 1x  +5.435935 ; 1x  +5.404235 ; 1x  +5.350415 ; 1x  +5.110000 ; 1x  +5.031542 ; 1x  +4.839588 ; 1x  +4.729669 ; 1x  +3.769438 ; 1x  +3.712840 ; 1x  +3.553037 ; 1x  +3.268525 ; 1x  +2.947269 ; 1x  +2.818573 ; 1x  +2.800407 ; 1x  +2.758125 ; 1x  +2.728802 ; 1x  +2.628691 ; 1x  +2.254191 ; 1x  +2.212630 ; 1x  +2.148692 ; 1x  +2.089141 ; 1x  +1.982196 ; 1x  +1.557265 ; 1x  +1.539720 ; 1x  +1.428459 ; 1x  +1.413870 ; 1x  +0.858259 ; 1x  +0.842935 ; 1x  +0.814577 ; 1x  +0.808602 ; 1x  +0.745839 ; 1x  +0.317567 ; 1x  +0.298295 ; 1x  +0.193023 ; 1x  +0.151798 ; 1x  +0.143706 ; 1x  +0.130319 ; 1x  +0.129703 ; 1x  +0.118747 ; 1x  +0.093219 ; 1x  +0.091178 ; 1x  +0.067937 ; 1x  +0.043026 ; 1x  +0.041270 ; 1x  +0.025538 ; 1x  +0.022028 ; 1x  +0.015303 ; 1x  +0.006930
=== Position ===
1 2 3 7[s]: +0.210360
1 2 3 8[s]: +0.127154
1 2 4 6[s]: +0.213619
1 2 5 7[s]: -0.127154
1 2 5 8[s]: -0.040321
1 3 4 5[s]: +0.019964
1 3 4 7[s]: +0.093485
1 3 4 8[s]: -0.208103
1 3 5 6[s]: -0.634140
1 3 6 8[s]: -0.053430
1 4 5 7[s]: -0.358927
1 4 5 8[s]: -0.093485
1 4 7 8[s]: -0.019964
1 5 6 7[s]: -0.053430
1 6 7 8[s]: -0.263432
2 3 4 5[s]: -0.263432
2 3 4 8[s]: +0.053430
2 3 5 6[s]: -0.019964
2 3 6 7[s]: -0.093485
2 3 6 8[s]: +0.358927
2 4 5 7[s]: -0.053430
2 4 7 8[s]: +0.634140
2 5 6 7[s]: -0.208103
2 5 6 8[s]: -0.093485
2 6 7 8[s]: -0.019964
3 4 6 7[s]: -0.040321
3 4 6 8[s]: +0.127154
3 5 7 8[s]: -0.213619
4 5 6 7[s]: +0.127154
4 5 6 8[s]: -0.210360
1 2 3 5[c]: -0.058355
1 2 3 8[c]: -0.019321
1 2 4 6[c]: +0.064107
1 2 5 7[c]: -0.019321
1 2 7 8[c]: +0.150157
1 3 4 5[c]: +0.044062
1 3 4 7[c]: +0.007433
1 3 4 8[c]: -0.046308
1 3 6 7[c]: -0.940395
1 3 6 8[c]: +0.003537
1 4 5 7[c]: +0.703297
1 4 5 8[c]: -0.007433
1 4 7 8[c]: -0.044062
1 5 6 7[c]: -0.003537
1 5 6 8[c]: -0.077776
2 3 4 7[c]: +0.077776
2 3 4 8[c]: -0.003537
2 3 5 6[c]: +0.044062
2 3 6 7[c]: +0.007433
2 3 6 8[c]: +0.703297
2 4 5 7[c]: -0.003537
2 4 5 8[c]: -0.940395
2 5 6 7[c]: +0.046308
2 5 6 8[c]: +0.007433
2 6 7 8[c]: +0.044062
3 4 5 6[c]: -0.150157
3 4 6 8[c]: -0.019321
3 5 7 8[c]: +0.064107
4 5 6 7[c]: +0.019321
4 6 7 8[c]: -0.058355


==> anc/S1400056.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
  0: -0.08973185119201173872530970055223380951804986801135228447326
  1: -0.1794637266192299565774292936280545253479139336643587494607
  2: -0.08973185631552837591821405315913146527944631307518334928847
  3: 0.0000000016292558103990859326151454687098898225713983211954421239083
  4: -0.08973186977037953195859545498868599108623768583774551032105
  5: -0.17946372768650769794421531874876331883464494750738930024865
  6: -0.08973186921350767621685721067587960087729077093041154735668
  7: -0.10543038088531539542525519781435024199661009948551124725683
  8: 0.03677929038973118895558710001339624279601375116419774298757
  9: -0.02679756002712174465928173282254178921180888225626012090661
 10: 0.11844799653580769448837646214900363702950597692645945773934
 11: 0.16861543942117894907045249132216077575237646420289629658738
 12: -0.010013751954994784330196663822890530875291649565126825983983
 13: -0.0367286535712700817980762216862933641694732042622205746339
 14: 0.026797362080819011787534154006785719863694507131146963020707
 15: -0.03677943215693986368270788014570448161839361632555907144154
 16: -0.1686154180697206468763424364402618374375227197818628870554
 17: -0.11844799416239864940167296910768922234858610189620086695511
 18: -0.03672870325450358484756483373470971399621572630644153709374
 19: -0.010013554752507342378475980088514198933548445498367575855535
 20: 0.0013789760517172601922839244120445738558850851348393875152748
 21: -0.03672865377057680527730019917816003851651732022126380207421
 22: 0.010013551523427699684170318023011103838688364776250644685826
 23: 0.01326779068249833108178354124224438631921850675559368847295
 24: -0.14845483457383688348874417184539489482549651234871031381228
 25: 0.010013757073356065895170548371532728569308685111012992787464
 26: -0.03672870427273202760653925490672435871381812020161769615463
 27: 0.1484546896548661158956906290652220973606924354231304076479
 28: -0.013267790411639749544448300666060235482317719557714244697736
 29: 0.10543037919877164761391786744758186440419629789895747810008
 30: 0.026797563390360788450928285634948815171180479847781242022316
 31: 0.03677929311875875447490548628899731255799801677695207721761
 32: -0.03677942984583412192792064588669955251242154986055018817885
 33: -0.026797357363566712894846880967024187191042971206288895175094
 34: -0.0013789719838330459697205630298965787106101498553027343282508
 35: 0.3733835530105941544212042598932886535272525378895984110811
 36: 0.7467672110065504602433761600011190416521954667273218328172
 37: 0.8435810820013173119183875579834313559722720177681749780188
 38: 0.9403949638683061226431286442867134706332539667194150719096
 39: 0.9186597566031886215422331769127154173802710941652369075783
 40: 0.8969245545115014275123139100490497336390413796722521779981
 41: 0.4484622765983724034076417444653842145652743324518435689428
 42: -0.009304765741757198871354555023156068919946930163350385318758
 43: 0.015845635629305381407030227765112987892467858970670260905145
 44: -0.01584563511616898714170711760983860362369307871596559689373
 45: 0.000000002696698971934745529287912833829034717191099665276425583406
 46: 0.0000000006508598932660756028673239048324338569653240015905442105486
 47: 0.0027425270597041309690706384115823422418329270746414383231673
 48: -0.00274252906914851799915868763440162513908675633314239236723
 49: 0.015845541896359233939440917753681610424199110997074800351074
 50: -0.015845538308781840508240306994707846531560577726411915305084
 51: -0.0000000001966193115739258724229240967050594136120944874039116447508
 52: -0.00000000011266502177585352467996506016668848556319817206540120874986
 53: -0.0027425433301857536864901953503037568337304196879308433672136
 54: 0.0027425435395748276944116479417906834735863541635999725379453
 55: 0.06163629850218105642964340716920299093251292986598810646627
 56: 0.0009741570400333997665719743067857578205393705917735512356047
 57: 0.0009741552001693099093566024506180796562426958128439728498681
 58: -0.0000000004695787495586138271742856367686122511579146050928233316022
 59: 0.0000000009863016045548761363357209126122067464656366611878539710638
 60: 0.0009741570093784751167408041385164904853925873485340324695114
 61: 0.0009741542362154723680805984484944220374075825746271336734608
 62: -0.0000000006085080605046951592282439139960836051694537776337138580472
 63: -0.000000002904802459660588680383260714598255824499207996045855652947
 64: -0.00040550035489557997138705635749320041816943336785541418502595
 65: -0.006185226739768021021995697628782960958255964407531906733514
 66: -0.006185230314802846168210251548573950386261223417788959026922
 67: 0.006185253917551237300775656079132887125951784983962942244142
 68: 0.006185253265453813532816122821694254919796937815420389957054
 69: 0.006429024160238393100505888561820653227044873525442347000325


==> anc/S1402217.report <==
 Potential:       -14.0221724366
   Quality:       -21.6364979425
   Dim(GG):                    1
  S-Masses: 2x +11.118916 ; 2x +10.519635 ; 2x  +8.704129 ; 1x  +8.165741 ; 3x  +7.630408 ; 1x  +7.433008 ; 1x  +4.914640 ; 2x  +4.277371 ; 2x  +3.923006 ; 2x  +3.669504 ; 1x  +2.311649 ; 2x  +0.788136 ; 27x  +0.000000 ; 1x  -0.281385 ; 1x  -0.747762 ; 2x  -0.754799 ; 2x  -0.787340 ; 2x  -0.919348 ; 1x  -1.154049 ; 2x  -1.186690 ; 1x  -2.294017 ; 2x  -2.403310 ; 1x  -2.767474 ; 2x  -2.803941 ; 1x  -3.022824 ; 2x  -3.034867 ; 2x  -3.209646
  G-Masses: 2x  +4.287422 ; 2x  +3.478015 ; 2x  +2.554300 ; 2x  +1.939201
  F-Masses: 2x  +8.574844 ; 2x  +6.956029 ; 2x  +5.805348 ; 2x  +5.642960 ; 2x  +5.363076 ; 2x  +5.342117 ; 2x  +5.108600 ; 2x  +4.051767 ; 2x  +3.878403 ; 2x  +3.826227 ; 2x  +3.602032 ; 2x  +3.132572 ; 2x  +3.015534 ; 2x  +1.768447 ; 2x  +1.727864 ; 2x  +1.724713 ; 2x  +1.694192 ; 2x  +0.931396 ; 2x  +0.759854 ; 2x  +0.544649 ; 2x  +0.324214 ; 2x  +0.271714 ; 2x  +0.141445 ; 2x  +0.104996 ; 2x  +0.020344 ; 2x  +0.008360 ; 2x  +0.008349 ; 2x  +0.000397
=== Position ===
1 2 3 5[s]: +0.146701
1 2 4 8[s]: -0.146701
1 2 6 7[s]: +0.168739
1 3 4 6[s]: +0.302337
1 3 4 7[s]: -0.479560
1 3 7 8[s]: +0.146701
1 4 5 7[s]: -0.146701
1 5 6 8[s]: -0.122778
1 5 7 8[s]: -0.479560
2 3 4 6[s]: +0.479560
2 3 4 7[s]: -0.122778
2 3 6 8[s]: +0.146701
2 4 5 6[s]: -0.146701
2 5 6 8[s]: +0.479560
2 5 7 8[s]: +0.302337
3 4 5 8[s]: +0.168739
3 5 6 7[s]: +0.146701
4 6 7 8[s]: -0.146701
1 2 6 8[c]: -0.010655
1 2 7 8[c]: -0.887128
1 3 4 8[c]: -0.887128
1 5 6 7[c]: -0.010655
2 3 4 8[c]: -0.010655
2 5 6 7[c]: +0.887128
3 4 5 6[c]: +0.887128
3 4 5 7[c]: -0.010655


==> anc/S1402217.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -14.02217243661422069306824992965556821238411468917202315243
quality: -21.6364979425
  0: -0.03667532666969749424206915970767021950130040786374620608784
  1: -0.0733506533446838797291547390343447162996381053721248718964
  2: -0.03667532668268538107090078533452272257173421960061902386353
  3: 0.00000000000848176798828182791356156210945473708495246355088082963063
  4: -0.03667532668339284220953871841102601578556333636360484012496
  5: -0.07335065335066192865343643172696091220888408574199842439958
  6: -0.03667532667464095287654009567242398592846571327779308646803
  7: -0.005980726747517799748164285488271019734066949708032773208908
  8: -0.11988993462823557386242575597790579370129142643224587051807
  9: 0.00000000008905132095974363215322417342680644594350006536674877528472
 10: -0.03890897545181122903887986247857172503815034414453951027929
 11: 0.0788601215257112922081645696190464507183053438226720224782
 12: 0.00000000008232374729565405076931275965758382705404701227055107660255
 13: 0.11988993445425616150617453778984708878086529474482987716994
 14: -0.00000000008043968342184021337263952611711575589624998442245930063066
 15: -0.11988993446499611253814926144454879247748871072334359813119
 16: 0.07886012151074233641301312488496638099725590745049569526034
 17: -0.03890897545670014793695367932423019240984078806218385489104
 18: 0.11988993462156023298126881022500944127804515587530736528704
 19: -0.00000000008935927061012477070608263976934171418435398874753121832543
 20: -0.06736992660210590238981427749591652116719952140130108162238
 21: 0.00000000007535849671701133104973098251696387592329129752462689992055
 22: -0.11988993446311964782790221847782578408889247025801512312431
 23: -0.11225962880333523881359226840097843438324736706680202746676
 24: -0.005509468160987296045059747779744960354158907649271796835171
 25: -0.11988993462369212192912746507295923803177858875768745612324
 26: -0.00000000008490067643557644922246046842975013376506097610666490515726
 27: -0.005509468176943965832890756559807395397643432005290085632113
 28: -0.11225962880644106567463574156062834437565746313040823377843
 29: -0.005980726736319618818386389588214897199308066588481944646903
 30: 0.1198899344557674207708721255453506732006337281491644995789
 31: 0.00000000007950929610414190571411190433208718379483469367537688252927
 32: -0.00000000007480497605968646250367657693454746948129754613386425042184
 33: 0.1198899346207019073068498615918077460500440069794945801577
 34: -0.06736992661536855498274168982462345137708279011682687187646
 35: 0.22178193974980537914903453379876665625743271106777131352445
 36: 0.44356387949638047024664677501202276943781267743725517812865
 37: 0.22178193974408267586997570604613470605232956527742898109457
 38: 0.000000000000008526609534311562488503816688685084268587028381099228503094
 39: -0.22178193974675887638958620577482824097578023551858150565808
 40: -0.4435638794963556756104366598126556298578828650696270063797
 41: -0.22178193974644013955326591545149985450490993979203435090783
 42: 0.22178193974810881221275509990011599181600744332486663441146
 43: 0.0000000000010955248643728872156292119660195478739605781106505250495824
 44: 0.002663669505189002127131532959354475663930972922789025806458
 45: 0.0000000000011482490606522192117725339786976940305294687047289006704397
 46: 0.000000000000718490497706938520740725398080874433204792549445072000757
 47: 0.0000000000017645224075809287890186742793917376814494762731477405495052
 48: -0.002663669508697297229943799474301433521361251584117044206946
 49: 0.002663669504740313591324436566342912929243366809333376071613
 50: 0.0000000000011050835444935984980466684962725345486626603074824638673048
 51: 0.0000000000006697021482813758573606930491798576175883409340822411458521
 52: -0.00000000000005198160200520941228628700996691960526468516050954389828115
 53: -0.002663669509055593098109002258231058859056375647999762257806
 54: 0.0000000000015555440969752149272317999185346869369228786192921235506666
 55: 0.22178193974790465927385292799061340115454709058453867964914
 56: 0.00000000000124654761148210196114342484406822287666690252764966559922
 57: -0.0026636695081232100651908494913072155499068195794344697741475
 58: -0.0000000000010840462577980006185003651663111333144402382535049929710523
 59: 0.0000000000008399046302403350089038604832165466540827808571700436649537
 60: -0.0026636695080087256270271529967940936518759650665877757081036
 61: 0.0000000000010131084510218095886338386862465380220194139010600582612087
 62: 0.0000000000003930201216919681094013747782864167350537511838739597408709
 63: 0.000000000000388332842764008301769697495037864058139338557243811163015
 64: -0.22178193974801606292636985003200997273510748716439033920486
 65: -0.0000000000011681973046081531854152991603837396030656221480729181986898
 66: 0.002663669505947267175182608619119377525321591429145596676633
 67: 0.0026636695072035606907592672255016943826349849051453482425905
 68: -0.0000000000018257494574236868821002020597240772879804548665157954221144
 69: -0.22178193974811859504498321711253385218367281005448963486413


==> anc/S1424025.report <==
 Potential:       -14.2402599725
   Quality:        -22.479841425
   Dim(GG):                    3
  S-Masses: 1x  +9.856224 ; 1x  +8.395313 ; 3x  +7.954242 ; 1x  +5.442560 ; 5x  +4.456561 ; 3x  +4.019748 ; 1x  +2.146532 ; 5x  +1.708992 ; 25x  +0.000000 ; 1x  -0.386162 ; 3x  -0.663247 ; 5x  -1.121077 ; 1x  -1.251253 ; 3x  -1.461729 ; 5x  -1.739652 ; 1x  -1.858801 ; 1x  -2.091739 ; 5x  -2.864614
  G-Masses: 2x  +3.861312 ; 6x  +2.331953
  F-Masses: 2x  +7.722625 ; 6x  +4.663905 ; 6x  +4.423506 ; 2x  +3.916375 ; 6x  +3.262150 ; 10x  +1.803457 ; 2x  +0.990474 ; 6x  +0.702442 ; 10x  +0.169633 ; 6x  +0.021200
=== Position ===
1 2 3 4[s]: -0.427976
1 2 5 6[s]: -0.518819
1 2 7 8[s]: -0.045421
1 3 5 8[s]: -0.066192
1 3 6 7[s]: -0.539590
1 4 5 7[s]: +0.539590
1 4 6 8[s]: -0.066192
2 3 5 7[s]: +0.066192
2 3 6 8[s]: -0.539590
2 4 5 8[s]: +0.539590
2 4 6 7[s]: +0.066192
3 4 5 6[s]: -0.045421
3 4 7 8[s]: -0.518819
5 6 7 8[s]: -0.427976
1 2 3 5[c]: +0.445727
1 2 4 6[c]: +0.445727
1 3 4 8[c]: +0.136284
1 3 6 7[c]: -0.582012
1 4 5 7[c]: -0.582012
1 5 6 8[c]: +0.136284
2 3 4 7[c]: -0.136284
2 3 6 8[c]: -0.582012
2 4 5 8[c]: -0.582012
2 5 6 7[c]: -0.136284
3 5 7 8[c]: +0.445727
4 6 7 8[c]: +0.445727


==> anc/S1424025.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -14.24025997251997529338496453871334748500120238182960247039
quality: -22.479841425
  0: 0.24805392207496291068102054813031702210886827886652768068137
  1: 0.5168788010081699176756498464663034522433733579471713110694
  2: 0.7649327230832141494453014546991803399952503127154671436408
  3: 0.539589505123394883919245006958432204777537350131671571314
  4: 0.7876434271983780872004314167249042936774204226585682857953
  5: 0.5623002092385921273452347740892259718838480501119072425899
  6: 0.3369569912787604141753488435742370104097505640285918480953
  7: -0.00000000000004554426113870359412438776397982634321375570548119597908816
  8: 0.000000000000005062816615710749000756014867952659078173009087123409314394
  9: 0.00000000000000080617654168481233734167922790666708080560290132093437289
 10: 0.0000000000000016718481400038432116912509294711262981275050253954916810588
 11: 0.00000000000001441930210936541134006931104860723931743480952744584608693
 12: -0.0000000000004760988178464617567860987838864834017379258580191180562274
 13: 0.000000000000005268171673455195638272637702309569699583019815067736455743
 14: -0.000000000000011371850870401190145829128600091421022467589454081999900825
 15: 0.00000000000003008226904683312141480074110990970438041611387136009923066
 16: -0.0000000000000010915451233330585357472761538914570528365474660414346566
 17: -0.000000000000004112337235794156503904808592898993191730793732535085190768
 18: -0.000000000000005004439121124874681275991534254430810698743205578708540651
 19: -0.00000000000090795340203638069888994781491546206366899669414895650713
 20: -0.00000000000003923736752376737721004691484096837789914061890374099564659
 21: -0.000000000000012044655463771388012225126421911736141344913430002619136867
 22: 0.0000000000004119022730700912563113216980153034463788881936413968906923
 23: 0.000000000000019093890582183350763511421140783280262468122730474387616916
 24: 0.000000000000004052044245952108427464132044198475386079900694024838562428
 25: -0.0000000000004116358655087460176493749111682112499690343165929888787892
 26: -0.000000000000024499780229822185338596919128169750212246908030005780077263
 27: -0.000000000000002808364090689573016854347176504573164297884220049932337813
 28: -0.00000000000004182296587773395607017396955465216854399317736383781134295
 29: 0.00000000000003997007584953462563361972270805048405079954911325950386856
 30: 0.0000000000000011838575088556301140383040144340507415296410916281093732083
 31: -0.000000000000004545062422480763654119773573823314615489622631936505340262
 32: -0.000000000000018520307854876724678946787783707393660181386580885787765936
 33: 0.00000000000004740367432878638396772549930607561979748979433267433093842
 34: -0.00000000000003633252525080594517397586580793953306712859382881741958003
 35: 0.0000000000000315719660215996275620439641674801188987919824794437898805
 36: -0.000000000000061965440706874594822427502666784340101804482222467861059
 37: 0.2910057723482727358100126359579924180954972291577525697472
 38: 0.5820115446964151955002901522391578890693814138091161114993
 39: 0.29100577234832535521856961081061519533208888810789727597174
 40: 0.00000000000003099081250739470698535194132870445672565576378901074860056
 41: -0.000000000000017790453680504275281298049928670610515943695782717940135427
 42: -0.2228635885780475877977503189591826866458981936441321575052
 43: 0.000000000000001131051161366055123773207727855059761307687522166620477057
 44: -0.000000000000014439178703906024187627418786049906516110529548483222275136
 45: 0.000000000000039627380481085246198122196152368351990819866368362479371965
 46: -0.000000000000022982521392800393517469559997551533596168709872558697819234
 47: -0.000000000000018490574536572672952156534268851541511992779412146010333296
 48: -0.00000000000038374755898085147899777471740841394195990714554270625152796
 49: 0.0000000000000023482674250763634843862062320927120092222954513932298376085
 50: 0.000000000000027842615450718576737211935805795205487294350950135248823264
 51: 0.000000000000030422851889431650615242156288009952830787429182151784163455
 52: -0.00000000000003246009690073059940479588243283868921618257707669434115964
 53: 0.0000000000003848171671998429155987032302203371319519160943538933740777
 54: -0.000000000000023978667821067840386088033346456423609411965603513091302925
 55: -0.06814218377014206700972967425115153818572487226619900793632
 56: 0.0000000000005481879645361906553395915378875869713172672687868133965319
 57: -0.00000000000022384490371331142097268961587430553475180691086296278211312
 58: 0.000000000000001928391039600336565489904935919208056554074810970672251851
 59: 0.000000000000006888898250315386602239209266611458203779688686115901268056
 60: -0.0000000000002182015637293384238705290391580785044324391178356302178984
 61: 0.0000000000005501827868774147261705070906553510337237153626661868884828
 62: 0.000000000000015088600553007519186733137795144073598520990121308194018313
 63: -0.00000000000000822159499484344216596513234162150418709836387885282257698
 64: 0.06814218377016229996042185134184821045787990060511519114193
 65: 0.000000000000009938176369663860448833631295347520941792258929013372238366
 66: 0.000000000000012410383496110434358501685915545814219426421539660014319227
 67: 0.00000000000002293230663474598368487874903728204675582612618580935716894
 68: 0.0000000000000391378511336100323806417121589156769223446967677402162305
 69: -0.22286358857806639040152434875321185900520244864993811635063


==> anc/S1441574.report <==
 Potential:       -14.4157405138
   Quality:       -26.2053082737
   Dim(GG):                    1
  S-Masses: 1x +14.076734 ; 1x +13.723956 ; 2x +12.618363 ; 1x +10.083687 ; 1x +10.001246 ; 1x  +8.425351 ; 2x  +7.540331 ; 1x  +7.481800 ; 1x  +7.104544 ; 1x  +6.753831 ; 1x  +5.281515 ; 2x  +4.153573 ; 2x  +2.801419 ; 1x  +2.726072 ; 1x  +1.689121 ; 2x  +1.378209 ; 27x  +0.000000 ; 1x  -0.221648 ; 2x  -0.443150 ; 1x  -0.488338 ; 1x  -0.840532 ; 2x  -0.900212 ; 1x  -1.163517 ; 2x  -1.262184 ; 2x  -1.343510 ; 2x  -1.494277 ; 1x  -1.924022 ; 1x  -1.980403 ; 2x  -2.151596 ; 1x  -2.352526 ; 1x  -3.026056 ; 1x  -3.402853 ; 1x  -3.683294
  G-Masses: 2x  +3.987299 ; 2x  +3.742063 ; 2x  +2.874011 ; 2x  +2.327290
  F-Masses: 2x  +7.974599 ; 2x  +7.674781 ; 2x  +7.484126 ; 2x  +5.808191 ; 2x  +5.748023 ; 2x  +5.125001 ; 2x  +4.911162 ; 2x  +4.654580 ; 2x  +4.286759 ; 2x  +3.987223 ; 2x  +3.680813 ; 2x  +3.536477 ; 2x  +2.953605 ; 2x  +2.905381 ; 2x  +2.866629 ; 2x  +1.950762 ; 2x  +1.359332 ; 2x  +1.333032 ; 2x  +0.678343 ; 2x  +0.490432 ; 2x  +0.204120 ; 2x  +0.188891 ; 2x  +0.179533 ; 2x  +0.161957 ; 2x  +0.110696 ; 2x  +0.106758 ; 2x  +0.011528 ; 2x  +0.003240
=== Position ===
1 2 3 4[s]: +0.067170
1 2 3 5[s]: +0.028933
1 2 3 7[s]: +0.202552
1 2 4 5[s]: +0.202552
1 2 4 7[s]: +0.028933
1 2 5 7[s]: +0.156186
1 2 6 8[s]: +0.100389
1 3 4 6[s]: +0.202552
1 3 4 8[s]: -0.028933
1 3 5 8[s]: +0.047280
1 3 6 7[s]: +0.805116
1 4 5 6[s]: +0.080499
1 4 7 8[s]: -0.020097
1 5 6 7[s]: -0.202552
1 5 7 8[s]: +0.028933
2 3 4 6[s]: -0.028933
2 3 4 8[s]: +0.202552
2 3 5 6[s]: -0.020097
2 3 7 8[s]: +0.080499
2 4 5 8[s]: -0.805116
2 4 6 7[s]: -0.047280
2 5 6 7[s]: -0.028933
2 5 7 8[s]: +0.202552
3 4 5 7[s]: -0.100389
3 4 6 8[s]: -0.156186
3 5 6 8[s]: +0.028933
3 6 7 8[s]: +0.202552
4 5 6 8[s]: -0.202552
4 6 7 8[s]: -0.028933
5 6 7 8[s]: +0.067170
1 2 3 5[c]: -0.231013
1 2 3 7[c]: +0.002074
1 2 4 5[c]: +0.002074
1 2 4 7[c]: -0.231013
1 2 5 7[c]: -0.119156
1 3 4 6[c]: -0.002074
1 3 4 8[c]: -0.231013
1 3 5 6[c]: -0.778717
1 3 7 8[c]: -0.088665
1 4 5 8[c]: -0.778717
1 4 6 7[c]: +0.088665
1 5 6 7[c]: -0.002074
1 5 7 8[c]: -0.231013
2 3 4 6[c]: -0.231013
2 3 4 8[c]: -0.002074
2 3 5 8[c]: -0.088665
2 3 6 7[c]: +0.778717
2 4 5 6[c]: -0.088665
2 4 7 8[c]: -0.778717
2 5 6 7[c]: +0.231013
2 5 7 8[c]: +0.002074
3 4 6 8[c]: -0.119156
3 5 6 8[c]: +0.231013
3 6 7 8[c]: -0.002074
4 5 6 8[c]: +0.002074
4 6 7 8[c]: -0.231013


==> anc/S1441574.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -14.415740513843875247311428006696823170523975319686458868282
quality: -26.2053082737
  0: -0.17266653972773929800756527368143248423681541188450699721454
  1: -0.4025578603730889672501653901909569772600287156769351814211
  2: -0.6324491810184386181963691383280358293105342311326264272782
  3: -0.8051157207461778397025020855987671590373001403794580523204
  4: -0.6088092938074594036946303984273492989855226060661737029228
  5: -0.4025578603730902928454980783014494132471798850643044673484
  6: -0.1963064269387209163830205607855948724721510580421092758344
  7: -0.014466528587716064323703157436694416004593371106319140210303
  8: 0.014466528587716210743793509809335188341584883888670609555724
  9: 0.08929262037180789676470997502339425654048768730440835910076
 10: -0.0000000000000004735496370663583645482419400183032129457797227471426437415
 11: 0.00000000000000011054131360213968085387886258128993339891175750426226129577
 12: -0.0000000000000001622134434057618191877953800504253268527978919474358515095
 13: -0.000000000000000090619736941036150544234238043785516145989616835497816592
 14: 0.001150996275645876802449016797590665560350412230286660736246
 15: 0.014466528587716255779611856088030604562137296353095999185168
 16: 0.000000000000000016455827240112890014151286187236073734666147770743609696245
 17: -0.10127619150912731906309593406068827968641804190284857549742
 18: -0.10127619150912739951143573245081074704097948765671110635737
 19: -0.000000000000000027203830427426377069409763276042843523946159828121030855545
 20: -0.0144665285877161705340954494807604482070703151829521226937
 21: -0.00000000000000012184882829258370189879443233755486934524543853412897698167
 22: -0.10127619150912728890580478340499544731385443672906113815801
 23: -0.10127619150912742913271689951872036839813531517205639496498
 24: -0.0000000000000000617659233793009894559942166468405824391393107422848760301
 25: 0.000000000000000015188624538150496507334184427345298777008067453820235315062
 26: 0.0000000000000001964081318559108927267491764339587229849307664799815699102
 27: -0.00000000000000025093545012129865798431278239605577616775476509503649488505
 28: -0.0000000000000003675098454554317920339676061663291261445992648321089318868
 29: -0.00000000000000015462128024824305999986013955154890234260233263526498592392
 30: 0.0000000000000005400463269210145886260686737060605388482791063059855589726
 31: -0.029049836183944680469636182994177723357279657583852721623435
 32: 0.03899484267959429637472870512261609251439279496275877175583
 33: 0.0000000000000004249259475718642277622026656099065025601340319967505214908
 34: -0.00000000000000021594381110300364431084407880716488813108418559188159431493
 35: -0.0000000000000006737184750661237231505849796769882917801746122455792449348
 36: -0.00000000000000013477725633285799750213384613709356465719344244970739592805
 37: 0.0000000000000006958335868711880575511594813440882701646232384859092981968
 38: 0.000000000000000307922138622583944199479159579517981363677190767388231072
 39: 0.00000000000000044279985319023438445103470487941110207863973032545100497286
 40: 0.00000000000000015779973070262414625719602751385800561239691947241185775563
 41: -0.0000000000000006104546618431355074994915812472160342366894594145590189925
 42: 0.11550659370832744693848529045541375235555957714884720797223
 43: -0.0000000000000002491022228703771445153110742084594900411969548398181453941
 44: -0.029788955472833869185993021805650810757586525802915600291224
 45: 0.0010372440891282504023320803370773310256061324776329039613527
 46: 0.21684556571946225985930561753607792065493961428423988517072
 47: 0.1725129065850480589634400766004218793876281828471805941227
 48: 0.00000000000000010226171301123620704678686426499063441611419489987394834717
 49: 0.029788955472834696468031895087269441558293978258827075281786
 50: 0.0000000000000004633609536326828556302746095481241807609141778982892086372
 51: -0.172512906585047985537167076011241404470858776585979825146
 52: 0.00000000000000008902042155930520891096315171083071436695010113315828140522
 53: -0.0010372440891283163376021431706482508730528511548667780463984
 54: 0.21684556571946254659845820682912718391886510052317499297735
 55: 0.11550659370832778087964681538430849475598882809733349264256
 56: 0.2168455657194625418780920615623748802637889776259690293386
 57: -0.0010372440891284723308507367982894532288089358660498214727667
 58: -0.00000000000000014046595037460309936188423622644583440999935115159877746718
 59: -0.17251290658504794081689866216756094437676394078503858403766
 60: -0.000000000000000026526040098152927631144459575794712630951940781331397868574
 61: 0.172512906585048014337246743022380862798068924001927370027
 62: 0.21684556571946225414246173846677874049251200055041125438033
 63: 0.0010372440891285077666275579718508251220633411632301467368617
 64: -0.00000000000000043294166365160256417595023380347332242865789062911111094426
 65: -0.11550659370832775577291410177649844924542812165722032879509
 66: 0.02978895547283454503199955089865271893314134622246163114152
 67: -0.02978895547283383958941169562684976899270898592383158553518
 68: -0.11550659370832833283893476108323651884944371261285108223025
 69: 0.000000000000000288187411211637167002517463261600545082391401822326628394


==> anc/S1442018.report <==
 Potential:       -14.4201873779
   Quality:       -25.0330133255
   Dim(GG):                    1
  S-Masses: 1x +12.871022 ; 1x +11.864454 ; 1x +11.057870 ; 2x +10.209175 ; 1x +10.200746 ; 2x  +9.591524 ; 1x  +9.043601 ; 1x  +7.449703 ; 1x  +6.756087 ; 1x  +6.431759 ; 1x  +5.616071 ; 2x  +3.573091 ; 2x  +3.201996 ; 1x  +2.695389 ; 1x  +1.824583 ; 2x  +1.474724 ; 1x  +0.122129 ; 27x  +0.000000 ; 2x  -0.431391 ; 1x  -0.478126 ; 1x  -0.811992 ; 2x  -1.053369 ; 1x  -1.158369 ; 2x  -1.265318 ; 2x  -1.363023 ; 2x  -1.462347 ; 1x  -1.911294 ; 1x  -2.011125 ; 2x  -2.182986 ; 1x  -2.432858 ; 1x  -3.088713 ; 1x  -3.463669 ; 1x  -3.743508
  G-Masses: 4x  +3.822013 ; 4x  +2.596164
  F-Masses: 4x  +7.644026 ; 4x  +6.501914 ; 4x  +5.192328 ; 4x  +4.937044 ; 4x  +4.073504 ; 4x  +3.514809 ; 4x  +3.066569 ; 4x  +2.426084 ; 4x  +1.317520 ; 4x  +0.582006 ; 4x  +0.206969 ; 4x  +0.190652 ; 4x  +0.101493 ; 4x  +0.008676
=== Position ===
1 2 3 4[s]: -0.415647
1 2 5 6[s]: -0.105019
1 2 5 8[s]: +0.307430
1 2 6 7[s]: +0.307430
1 2 7 8[s]: +0.120269
1 3 5 6[s]: -0.307430
1 3 5 8[s]: +0.207084
1 3 6 7[s]: -0.075515
1 3 7 8[s]: -0.307430
1 4 5 7[s]: +0.475554
1 4 6 8[s]: +0.103543
2 3 5 7[s]: -0.103543
2 3 6 8[s]: -0.475554
2 4 5 6[s]: +0.307430
2 4 5 8[s]: +0.075515
2 4 6 7[s]: -0.207084
2 4 7 8[s]: +0.307430
3 4 5 6[s]: +0.120269
3 4 5 8[s]: +0.307430
3 4 6 7[s]: +0.307430
3 4 7 8[s]: -0.105019
5 6 7 8[s]: -0.415647
1 2 5 8[c]: +0.001555
1 2 6 7[c]: -0.001555
1 3 5 6[c]: +0.001555
1 3 6 7[c]: -0.985832
1 3 7 8[c]: +0.001555
1 4 5 7[c]: +0.698610
2 3 6 8[c]: +0.698610
2 4 5 6[c]: +0.001555
2 4 5 8[c]: -0.985832
2 4 7 8[c]: +0.001555
3 4 5 8[c]: +0.001555
3 4 6 7[c]: -0.001555


==> anc/S1442018.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -14.420187377879028838695739641349396695589896717173798476077
quality: -25.0330133255
  0: 0.16783433972741117351089937131238382731145689281350673507506
  1: 0.3356686794548171804923446387240422090798314604882313959962
  2: 0.3098732456918895943923244610238400693340830419573744578448
  3: 0.07551504776086989295631878680725036112743981756259883083483
  4: 0.3015091921682214941792238705306226369950152176346032424097
  5: 0.21540012239856397549972053534136222409449464199014774216007
  6: -0.0476135906792533429645962968324450935099650748797175493848
  7: 0.0000000000000030625364230576529694596170097862034405086700016009514710146
  8: -0.000000000000000785378528314808705202539336673693657585364644392364473921
  9: 0.0000000000000012409612621048420529997635350129722393769491548242753491952
 10: -0.000000000000002136158979245872422077491032775523216827859048750113606052
 11: 0.0000000000000011252583801885039087818411647032491344106564454020644487642
 12: 0.000000000000001793888879867972835533091847025653183479113069188149688731
 13: -0.0000000000000020511785234260315157465762170663697335853060513890626913905
 14: -0.0000000000000011635811854098788805361328400259607652255016165711161370774
 15: 0.00000000000000018574048436019462342297950100897762934004982313106167275595
 16: 0.000000000000002255540184529003352084689604223632387234355332598333791258
 17: 0.0000000000000007652188523428018303601864615818237246261187396464883644385
 18: -0.000000000000002683766551703886585044876651055067808492605748400532674145
 19: 0.0000000000000006784477770770568098951801716210428263203511139546302326535
 20: -0.0000000000000029399235422171929762531854021040760518009828106137639213
 21: -0.0000000000000007470872461069976575821442758220588341682119501736343400328
 22: 0.0000000000000008894115271860360304977691155270017325283344394795278156241
 23: 0.000000000000010517578366329027048466403890847941679473868240088557567518
 24: -0.3074295233158400797633247938960769255527529747171551537474
 25: 0.0000000000000018454818745140148720418574976346086681080874989166846856656
 26: -0.0000000000000010079015196809196198053330386530176371455725623645047997508
 27: -0.0000000000002315760886831966213775159562766853667041073984970413335094
 28: 0.000000000000004217059750007890791541760973945779711943315828733736366136
 29: -0.00000000000001628638222181903674361867493117152676333453528458360955373
 30: 0.0000000000000011034636124257883486354605011967199710869048712098700829047
 31: 0.00000000000000023443383277838824632465044358832537772567612861925769744205
 32: 0.0000000000000016056992596018604077589704884226765896938661855203230427965
 33: -0.0000000000000007715914102700274258057325221571078835331047773699477682415
 34: -0.000000000000010544972425640917534142661400958839947618893920106987575686
 35: 0.4211103656671382143284633274622967775763404481645864535553
 36: 0.8422207313342759108685808451469062545421823361739460818296
 37: 0.9140262864198711819366676303304937465214862996843033312883
 38: 0.9858318415054544622044180918319488881977917743129320801784
 39: 0.9140262864202783873917832983490067326610064151372555777967
 40: 0.8422207313350958888260342853777788912683649365046824538176
 41: 0.4211103656675476475986749467297644013898300053236085615358
 42: -0.0000000000000011790032317839313603611669862834474611394916267213437245983
 43: -0.0000000000000001826232901577237482445926929960907618777235537486687466708
 44: 0.0000000000000016257427564772244505964986630437063239244406491277253912636
 45: 0.0000000000000016604082735515995201350199910971102597073884121091963041652
 46: -0.0007773132979320430301278005393117110707579581184799427233598
 47: 0.0000000000000026916664345116612203769675749070887245351239200556905224047
 48: 0.000000000000002844393061736118963464594809122632345810936268266271737598
 49: -0.0000000000000007368368799984742271240018563610173683469261909476506399166
 50: 0.000000000000003130580487744609973921735802235841814453785986524817479181
 51: -0.0007773132979320868929973378765328050025069361770799787239679
 52: -0.0000000000000007783101739298994704304360969019386236434205387133569382992
 53: -0.0000000000000006452491339362447420888447920235569751147366684312898619205
 54: 0.0000000000000012357745693551838139917017914772207052573941022590451967752
 55: 0.000000000000006503243026865397130882026487147466957097306248101066399366
 56: -0.0000000000000005800544713065302494735013249196984564200458320666721927892
 57: 0.00000000000000019723262643638502622333665625543027075211146175844489429323
 58: -0.000000000000000475185415577040549384465788075912777749464823554029079975
 59: 0.0007773132979342991295596282782445252621777556316908755443725
 60: 0.000000000000002148237845549257762322831725375563342695345308744234035921
 61: 0.0000000000000006483911052948403074665883881856694577038320155550183209051
 62: -0.0007773132979336295649471697335347421834210850812865163078507
 63: -0.0000000000000014090538651799376045855790749298433688338696181282823943244
 64: 0.0000000000000004532514239278975707353319578259817633213891748519052106871
 65: -0.00000000000000002169343455154199463478017921106058737204284845586234941259
 66: 0.000000000000001636169800008702949015248488774766609394234739371156617351
 67: 0.0000000000000026257769421940232418915866497741232442915444543378813493247
 68: -0.000000000000001881687903167170561655349495009449441724329780392973897517
 69: 0.0000000000000005015185995659732817358967409240208457247365053063322555957


==> anc/S1443834.report <==
 Potential:       -14.4383474481
   Quality:       -27.0228221795
   Dim(GG):                    1
  S-Masses: 2x +18.000637 ; 2x +15.679089 ; 1x  +9.632280 ; 1x  +9.450893 ; 2x  +8.110325 ; 1x  +7.722708 ; 2x  +5.660438 ; 1x  +5.198748 ; 2x  +5.036314 ; 2x  +4.581299 ; 2x  +3.028791 ; 1x  +2.838237 ; 2x  +0.355790 ; 27x  +0.000000 ; 2x  -0.549039 ; 1x  -0.631015 ; 2x  -0.910738 ; 2x  -1.135950 ; 2x  -1.142968 ; 2x  -1.564321 ; 1x  -1.635876 ; 2x  -1.688063 ; 2x  -1.840754 ; 1x  -1.876506 ; 1x  -2.115054 ; 1x  -2.654684 ; 2x  -2.793380 ; 1x  -2.894339
  G-Masses: 2x  +4.616923 ; 2x  +3.748824 ; 2x  +3.021707 ; 2x  +1.922914
  F-Masses: 2x  +9.441591 ; 2x  +9.233847 ; 2x  +7.497649 ; 2x  +6.308669 ; 2x  +6.043414 ; 2x  +5.729408 ; 2x  +5.061292 ; 2x  +4.988119 ; 2x  +4.255131 ; 2x  +3.845828 ; 2x  +3.680416 ; 2x  +3.264279 ; 2x  +3.243492 ; 2x  +2.517950 ; 2x  +2.003711 ; 2x  +1.599020 ; 2x  +1.582920 ; 2x  +1.159194 ; 2x  +1.033037 ; 2x  +0.506624 ; 2x  +0.197006 ; 2x  +0.154208 ; 2x  +0.152017 ; 2x  +0.105716 ; 2x  +0.100229 ; 2x  +0.040369 ; 2x  +0.038139 ; 2x  +0.010047
=== Position ===
1 2 5 7[s]: +0.001215
1 2 6 7[s]: -0.132264
1 2 7 8[s]: +0.067909
1 3 5 7[s]: -0.214463
1 3 6 7[s]: +0.149815
1 3 7 8[s]: +0.132264
1 4 5 7[s]: +0.867151
1 4 6 7[s]: +0.214463
1 4 7 8[s]: +0.001215
2 3 5 6[s]: +0.001215
2 3 5 8[s]: +0.214463
2 3 6 8[s]: -0.867151
2 4 5 6[s]: -0.132264
2 4 5 8[s]: -0.149815
2 4 6 8[s]: -0.214463
3 4 5 6[s]: +0.067909
3 4 5 8[s]: -0.132264
3 4 6 8[s]: -0.001215
1 2 3 5[c]: -0.129045
1 2 4 6[c]: -0.129045
1 2 5 7[c]: -0.470747
1 2 6 7[c]: -0.027526
1 2 7 8[c]: -0.148961
1 3 4 8[c]: +0.129045
1 3 5 7[c]: -0.220925
1 3 6 7[c]: -0.866293
1 3 7 8[c]: +0.027526
1 4 5 7[c]: -0.144781
1 4 6 7[c]: +0.220925
1 4 7 8[c]: -0.470747
1 5 6 8[c]: -0.129045
2 3 4 7[c]: +0.129045
2 3 5 6[c]: +0.470747
2 3 5 8[c]: -0.220925
2 3 6 8[c]: -0.144781
2 4 5 6[c]: +0.027526
2 4 5 8[c]: -0.866293
2 4 6 8[c]: +0.220925
2 5 6 7[c]: -0.129045
3 4 5 6[c]: +0.148961
3 4 5 8[c]: +0.027526
3 4 6 8[c]: -0.470747
3 5 7 8[c]: -0.129045
4 6 7 8[c]: -0.129045


==> anc/S1443834.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -14.43834744808230224915015508797788525115729058428751243472
quality: -27.0228221795
  0: 0.19631132210917708724841605331595199163786445793736382371114
  1: 0.3926226442183540007220341062464837820441476154710512094812
  2: 0.12140405536093541249144821599508398790602293090274021015661
  3: -0.14981453349648287905871859280529787895833864704363356787623
  4: 0.08744970931656800304562594174665095357731997215589636950547
  5: 0.3247139521296516760037778359807646347282461999039391859992
  6: 0.1623569760648093020139022565863445820369611371448331463632
  7: -0.00000000000000009808060450654554127457636103587222018688370853681772119484
  8: -0.000000000000004520859585296570075028234662431342199488200977926202362506
  9: 0.00000000000001989417785372305536083735931663432163404937748873071177031
 10: -0.000000000000002233193664442187301860173752810200793244004232212089125296
 11: 0.00000000000001762271522732712500333000806483073636860864503786796191168
 12: -0.0000000000000023648436566177313842514544983546459453471091930643583975637
 13: 0.00000000000002105395784695782729156338199415792462227856209098538604971
 14: -0.00000000000002000848170848274669421046230316845980027526684098975894877
 15: 0.00000000000004549569927381954550578732810439842891098229277234837665148
 16: 0.000000000000013232514185455742925689883711702098804204596689293000087852
 17: 0.00000000000001507933122025633375157198057291626165525852621777752234692
 18: -0.00000000000003620250095696445565606675709631627322414389218440305300245
 19: -0.00000000000004498498924274983966557031904433304353145079895413774217759
 20: -0.0000000000000033913889653909033713714788695919791184834040948884874784737
 21: 0.10723171825611230526248304980808090902637487684190693228985
 22: -0.00000000000009387077091794708814592648669242007867856062036981400402882
 23: -0.00000000000002363884885266352522300073165631038763700152907728943127208
 24: 0.06613199174590832376525405259189196365872355957897173534761
 25: -0.00000000000002433998576672959835434245715952318146320264611364338372206
 26: -0.10723171825606357600502755596065179223736114829524392469278
 27: 0.06613199174588455152237382015359047508818111308254892841215
 28: -0.000000000000017142907013372672932500766930024317264673400998995480757603
 29: 0.000000000000011201691855222711121648380435780598272156638075527885422935
 30: 0.00000000000004865824647916878866128305175785417225739118239984612658473
 31: -0.0006075725607625128763484335820974095829452323002506154662765
 32: 0.0006075725609758362449949227531154942285731628792674835939682
 33: 0.0000000000000941667390809297344129404651666851440826383560484612107897
 34: 0.00000000000001851880552321976127647252743778317301786917672341459446315
 35: 0.2176180911282888357064708578257338209413501265904505061494
 36: 0.4352361822565790088721229502887981129404521735207591973231
 37: 0.650764385553519386340840975261207912531768270839456398153
 38: 0.8662925888504289500624704745934999760791752166939190624444
 39: 0.5762840712909266862817452524348077831533504768854650207809
 40: 0.2862755537314563076441145083393914645483095182207831485064
 41: 0.14313777686013224418812802972141903863296886585317679559217
 42: 0.000000000000022291339350321989709560886755570915130484851803636655444817
 43: 0.0000000000000332271022335701295095108123893665211813904144759983039197
 44: -0.23537361271780613157687591308089678446863175960984448203246
 45: -0.00000000000011002132257147316349126764809003945694392803674161900905939
 46: -0.013763015548896618335587777977031419849611976021508379512152
 47: -0.00000000000002053441095745342724923724188724911215046373636342954955621
 48: -0.00000000000003065422196603991233109998411749106849670065029293248479745
 49: 0.2353736127177936542412530715994749483864623183881309667245
 50: 0.000000000000026721372180068815290817088135427053157153315883358333154745
 51: -0.013763015548878858145582262346562102430459149948620496600297
 52: 0.00000000000013063402275204142828559360139322759853866589243524250574902
 53: 0.00000000000001464351178073338858492671659243140196275182518010952122295
 54: 0.00000000000001843893324644463650031831335255335084868058830826034836383
 55: 0.000000000000038631426984226635285616627486194398814774145410314392336
 56: 0.11046257390259079098444507225705597013306517679528401762077
 57: 0.00000000000012190823386815197960604322310441554319333016676848262295948
 58: -0.00000000000004387327893116107420430658051816880922465733651986080171157
 59: 0.0000000000000859122706093275501161729117018998702515397562454867252971
 60: 0.00000000000006005997793489565906775120259302049011561136543195283207009
 61: -0.1104625739026353732128895297327960529948407018595963937158
 62: -0.00000000000004218030446781042890901856409195936319639716946225467650645
 63: 0.000000000000026178799539482539554561758439812142145704325537498521855837
 64: 0.000000000000016223573973631502908423607786859918523771349920861106976974
 65: -0.000000000000004571089254534480469117299590377226779849675427710854014271
 66: 0.000000000000018190695734626829957245920021822712193598625577172162074186
 67: -0.00000000000007532707035033160115547990637499804597331155125174905506877
 68: -0.00000000000008919696991950126803223488029466933696282654956292336629074
 69: 0.1290450117852646767898139175098595089568481614548710707268


==> anc/S1464498.report <==
 Potential:       -14.6449847504
   Quality:       -21.0360392885
   Dim(GG):                    0
  S-Masses: 1x  +9.953311 ; 1x  +9.518437 ; 1x  +8.434977 ; 1x  +7.980431 ; 2x  +7.646156 ; 2x  +7.518213 ; 1x  +6.547322 ; 1x  +5.548293 ; 1x  +5.167956 ; 1x  +4.168627 ; 2x  +3.259355 ; 1x  +3.038787 ; 2x  +2.676989 ; 1x  +2.509770 ; 1x  +2.453734 ; 1x  +2.175704 ; 28x  +0.000000 ; 1x  -0.614032 ; 1x  -0.844275 ; 1x  -0.926226 ; 1x  -0.946193 ; 2x  -1.222266 ; 1x  -1.229572 ; 2x  -1.250165 ; 1x  -1.327393 ; 1x  -1.419113 ; 2x  -1.627333 ; 2x  -1.975641 ; 1x  -2.287093 ; 1x  -2.287555 ; 1x  -2.382066 ; 1x  -2.438224 ; 1x  -2.500817 ; 1x  -2.522582 ; 1x  -2.543940
  G-Masses: 2x  +3.788392 ; 2x  +3.125125 ; 2x  +2.439664 ; 2x  +2.263922
  F-Masses: 2x  +7.576784 ; 2x  +6.250250 ; 2x  +4.928154 ; 2x  +4.879329 ; 2x  +4.796684 ; 2x  +4.527843 ; 2x  +4.294072 ; 2x  +4.260977 ; 2x  +4.090825 ; 2x  +3.585904 ; 2x  +2.983410 ; 2x  +2.972991 ; 2x  +2.964824 ; 2x  +2.336620 ; 2x  +1.545492 ; 2x  +1.539806 ; 2x  +1.128006 ; 2x  +1.066355 ; 2x  +0.705875 ; 2x  +0.570854 ; 2x  +0.556203 ; 2x  +0.468260 ; 2x  +0.232695 ; 2x  +0.119834 ; 2x  +0.074663 ; 2x  +0.049568 ; 2x  +0.036994 ; 2x  +0.010656
=== Position ===
1 2 5 7[s]: +0.031397
1 2 5 8[s]: +0.201742
1 3 6 7[s]: +0.980773
1 3 6 8[s]: +0.201742
1 4 7 8[s]: -0.087428
2 3 5 6[s]: -0.087428
2 4 5 7[s]: +0.201742
2 4 5 8[s]: -0.980773
3 4 6 7[s]: +0.201742
3 4 6 8[s]: -0.031397
1 2 3 4[c]: -0.128787
1 2 6 7[c]: +0.297422
1 2 6 8[c]: -0.173965
1 3 5 7[c]: +1.019570
1 3 5 8[c]: -0.173965
1 4 5 6[c]: +0.128787
2 3 7 8[c]: -0.128787
2 4 6 7[c]: -0.173965
2 4 6 8[c]: -1.019570
3 4 5 7[c]: -0.173965
3 4 5 8[c]: -0.297422
5 6 7 8[c]: +0.128787


==> anc/S1464498.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -14.644984750393036694777165689201021349116391995598622560943
quality: -21.0360392885
  0: -0.24519318678663021108396360793122981175306204385296287998837
  1: -0.4903863735615679863891703903655498889352968173480118483953
  2: -0.7355795603708946846363997690985850369418360507560686980046
  3: -0.9807727471646289995641829157502342422717001318920649896837
  4: -0.735579560379078358593357781501941038704224067972659436351
  5: -0.4903863735907312994425125937930826632686164310512852816273
  6: -0.24519318679870703710793852724431160054052871729140494053643
  7: -0.000000000003857886834515847858944508421169411960144216780507936335862
  8: 0.000000000004119619129406779355240951099021254756855176748044739245205
  9: 0.02970634778711537888202521914799037890273582621356756428979
 10: 0.000000000041179355002767386322382918921505957461571136438147063815965
 11: -0.0504354888139430192532117833978032754697148151755622796218
 12: -0.05043548879882864362549410141494800265821326592121165792628
 13: -0.00000000003176677065550724445464304670946173082578366865402280975243
 14: -0.029706347789105716533302839386790727044610433331420925430735
 15: -0.000000000004514987122500347776118864868953932272544102684560438150772
 16: 0.0504354888098250563761372216872381885476073699954853235805
 17: -0.00000000000002925120435144977264490117365741882407384070390452385064248
 18: 0.000000000002594058535246948623770337443749089464358737767709845838764
 19: -0.05043548878186007437022635403287730490139476222162715237758
 20: -0.00000000001262679560651399025194615735971912879307422347304138320422
 21: 0.05043548882674999588412307163747893553883678227482710349801
 22: 0.000000000009987659858039119588696755197689480812139120498896674672816
 23: 0.000000000015335664233313525879760225486634251282910553451040452250613
 24: -0.05043548880921385338359282236787581526420039803673157881081
 25: -0.000000000020403055679591941026097335108733110237682016110291931621915
 26: 0.05043548881399935596672905813210296428929269792145546811116
 27: 0.05043548881796211768786037110956745412573749119866031931754
 28: 0.000000000020414654748483387802702777825360042827687529440160724390613
 29: 0.000000000006028760465953736945363080006553437102500194653258661908601
 30: 0.000000000004359978952758784427897683032994349406812895255573474440282
 31: 0.014007753953288308593087829870988050234995198123465987893771
 32: -0.014007753955278096163509737538690977654921409740597636480176
 33: -0.000000000004206281775340185426421163537395652740878024201034909563067
 34: -0.0000000000027964410204079436471580913973190514206135083141040516489537
 35: 0.01129463663399642945371756697893510647793124396291144799917
 36: -0.00000000003672515736152002792675748309284118825193604065236400297373
 37: -0.01129463661727608074218633272197611862425690704758067686096
 38: 0.0000000000002621496845338160126462093027894714749145141371356890275303
 39: 0.07568794822236816759126366138322755667715302265984977559118
 40: -0.000000000009020216156136808912286157591202221569336604345225180114376
 41: -0.07568794824221469542947104663885204853135428369607994731083
 42: 0.0000000005890369026250434804400865645228155971321164888213742886726
 43: 0.0000000006113716027403294881827024293501012389442324580764515925276
 44: 0.07568794822327060381933997394032690925363086745116876661485
 45: -0.00000000002228029739789166814473089992886686572574148532371293931556
 46: 0.07435556378669136534649920522919671009143902034576939461321
 47: -0.2548924108579575998644875363968585120088658251345309713815
 48: -0.000000000008453393064126117675763963326283485274573617083749089973725
 49: 0.07568794822946368361962867707190290387216519526882063898795
 50: -0.0000000006212200352479544239689097272268708728374070128937234664751
 51: 0.0743555637876063253672819255679289426191395203584184116476
 52: 0.0000000000035712721226050035102946653834275558031333461065776031619336
 53: 0.000000000030864395355916723457514002967915045646234165662700282597985
 54: 0.2548924108857966146816536042277042990093129378447901361886
 55: -0.0000000005917857829035865288240204467960323857008509040369002116996
 56: -0.25489241080792755152920354606783933668230163720877825330585
 57: -0.00000000001535900737572271855308064374395285877007185549193382606876
 58: 0.00000000002774760736278658575428312086807636364459171618470975380329
 59: -0.07435556378914477938666189882048885264356438956107992917866
 60: 0.000000000012845486697489656848407092850020390297180747312896953698348
 61: 0.2548924108377552440531273107749339680561079721003956814437
 62: -0.07435556379184653566766635171249233348953183083669426115101
 63: 0.0000000000016478794879330692374536892459461204735049926537907361448408
 64: 0.0000000006143036751499522246349318322472982547574259513590234938462
 65: 0.0000000006004100709304423455499548066896398798611759497503567790113
 66: 0.011294636623531006681695049517849786737855446260602353792754
 67: 0.011294636617209282246437352451048497462862996458936911340905
 68: -0.000000000566942979994885115502499174676691014516921804909263896885
 69: -0.0000000006141552525455894960053987224417524256588825212359796926048


==> anc/S1465354.report <==
 Potential:       -14.6535427384
   Quality:       -31.8888040549
   Dim(GG):                    0
  S-Masses: 1x +12.156668 ; 1x +11.400586 ; 1x +11.364281 ; 1x +10.657691 ; 1x  +9.509981 ; 1x  +8.974694 ; 1x  +8.593744 ; 1x  +8.530612 ; 1x  +7.582893 ; 1x  +7.524102 ; 1x  +6.153758 ; 1x  +6.053360 ; 1x  +6.051118 ; 1x  +4.365624 ; 1x  +3.903035 ; 1x  +3.459490 ; 1x  +2.918617 ; 1x  +2.889459 ; 1x  +2.003017 ; 1x  +1.405088 ; 1x  +1.181358 ; 1x  +1.106202 ; 28x  +0.000000 ; 1x  -0.384665 ; 1x  -0.637795 ; 1x  -0.841441 ; 1x  -0.876027 ; 1x  -1.011100 ; 1x  -1.020296 ; 1x  -1.022709 ; 1x  -1.419787 ; 1x  -1.516942 ; 1x  -1.649266 ; 1x  -1.902480 ; 1x  -1.907601 ; 1x  -2.055572 ; 1x  -2.340396 ; 1x  -2.368194 ; 1x  -2.503287 ; 1x  -2.879752 ; 1x  -3.137019 ; 1x  -3.246305 ; 1x  -3.526186
  G-Masses: 2x  +3.944578 ; 2x  +3.527286 ; 2x  +3.085601 ; 2x  +2.068912
  F-Masses: 2x  +7.889156 ; 2x  +7.054572 ; 2x  +6.218630 ; 2x  +6.171201 ; 2x  +6.111985 ; 2x  +4.983510 ; 2x  +4.849253 ; 2x  +4.167130 ; 2x  +4.137824 ; 2x  +3.967999 ; 2x  +3.839666 ; 2x  +3.209859 ; 2x  +2.810306 ; 2x  +2.736675 ; 2x  +2.365755 ; 2x  +2.234609 ; 2x  +1.347411 ; 2x  +1.108017 ; 2x  +0.888101 ; 2x  +0.491708 ; 2x  +0.445051 ; 2x  +0.192303 ; 2x  +0.170767 ; 2x  +0.135073 ; 2x  +0.067682 ; 2x  +0.019303 ; 2x  +0.016744 ; 2x  +0.007100
=== Position ===
1 2 3 4[s]: -0.127715
1 2 3 7[s]: -0.297003
1 2 3 8[s]: -0.062670
1 2 4 5[s]: +0.013046
1 2 5 8[s]: +0.127715
1 2 6 7[s]: +0.088381
1 2 6 8[s]: -0.297003
1 3 4 6[s]: -0.479849
1 3 5 7[s]: -0.023651
1 3 5 8[s]: -0.297003
1 3 6 8[s]: +0.127715
1 4 5 6[s]: +0.127715
1 4 7 8[s]: +0.368507
1 5 6 7[s]: -0.297003
1 5 6 8[s]: +0.033906
2 3 4 7[s]: +0.033906
2 3 4 8[s]: +0.297003
2 3 5 6[s]: +0.368507
2 3 7 8[s]: +0.127715
2 4 5 7[s]: +0.127715
2 4 6 7[s]: +0.297003
2 4 6 8[s]: -0.023651
2 5 7 8[s]: -0.479849
3 4 5 7[s]: +0.297003
3 4 5 8[s]: +0.088381
3 4 6 7[s]: +0.127715
3 6 7 8[s]: +0.013046
4 5 6 7[s]: -0.062670
4 5 6 8[s]: +0.297003
5 6 7 8[s]: -0.127715
1 2 3 4[c]: -0.014196
1 2 3 7[c]: +0.002329
1 2 4 6[c]: -0.011266
1 2 5 7[c]: +0.011266
1 2 5 8[c]: -0.014196
1 2 6 8[c]: -0.002329
1 3 4 5[c]: -0.064564
1 3 5 8[c]: -0.002329
1 3 6 7[c]: +0.064564
1 3 6 8[c]: -0.014196
1 4 5 6[c]: -0.014196
1 4 7 8[c]: -0.776265
1 5 6 7[c]: -0.002329
1 5 6 8[c]: -0.978640
2 3 4 7[c]: +0.978640
2 3 4 8[c]: -0.002329
2 3 5 6[c]: +0.776265
2 3 7 8[c]: +0.014196
2 4 5 7[c]: +0.014196
2 4 5 8[c]: +0.064564
2 4 6 7[c]: -0.002329
2 6 7 8[c]: -0.064564
3 4 5 7[c]: -0.002329
3 4 6 7[c]: +0.014196
3 4 6 8[c]: +0.011266
3 5 7 8[c]: -0.011266
4 5 6 8[c]: +0.002329
5 6 7 8[c]: +0.014196


==> anc/S1465354.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -14.653542738384784162769374855337764994247555831468609809567
quality: -31.8888040549
  0: -0.10617959968541401088591166349353207907793748907371785036686
  1: 0.0000000000000000013091555868482236938180662061514290797161947839728535130063
  2: 0.1061795996854140129091126528054114133999361429561657897378
  3: 0.000000000000000002433834435882239327286624376138199480739113103414254544506
  4: -0.04232196195452602391521862502630493835339873524543939187783
  5: 0.000000000000000001072297414025735810178021280590390285912583141288916162107
  6: 0.04232196195452602663980479603657345807987557365207456450713
  7: -0.008476397571291294370091347140692431532089728923294747820894
  8: -0.01566757863268651738864754083680372428304824620500128227293
  9: -0.13444880759858955635463627432792153700134991598174233540037
 10: 0.0457115594213532138607186526193253711775126392425440383271
 11: -0.009833620559661511811853528612124884914670257804345527060316
 12: -0.026016127362452526524910338378582673285088652605892315986266
 13: -0.07098934880279459306662400285837931993868724761772191846379
 14: 0.04980488368953750055568638731149812998268080085665316534796
 15: 0.015667578632686517235389130253910784840456273438570735226635
 16: 0.05402401717122644282349390252440316583406876612822740451863
 17: 0.19421312106129322438415254034793896711399111388254204136675
 18: -0.0775122128371454216365823836398985876717936524885640199568
 19: -0.03784151036843542801740343100549918792952490238382471087392
 20: 0.008476397571291294145033316648360672892058523376642685682162
 21: 0.03784151036843542816830170499007933771085280947001889507833
 22: -0.07751221283714542177557062928779233449301368967176137706807
 23: 0.1942131210612932244831961204530039579778534787250594295591
 24: -0.05402401717122644324302040464557543380255988114634012345316
 25: -0.07098934880279459321321783333736183362927090614044608161155
 26: 0.026016127362452526822958976366283656309003285101492930688076
 27: 0.009833620559661511553211409970892482557463470158212589864736
 28: 0.04571155942135321371137823249651509773726302072426204235798
 29: -0.00847639757129129325018904952550942551474956988368689139309
 30: -0.01566757863268651578167605383572368356552514910517744352377
 31: -0.1983064453294775405726488208538375583187193225426227740967
 32: -0.014052754041350486073945462007048869937446677872982732702028
 33: 0.01566757863268651651822996267854190383890923348948017082106
 34: 0.008476397571291292924041880911614041950957549039296886437936
 35: -0.019107488805026821563295539282185952448644012733696965558096
 36: -0.03228183994305994669506981539544966914466709465677821741611
 37: -0.04545619108109307188337098288099987146205393527034991112268
 38: -0.06456367988611989341296234946724333436166627144005256387663
 39: -0.04429153663292682935326591229693694981363122347923377165004
 40: -0.03228183994305994670961991503465630373708568041995867547633
 41: -0.020272143253193064016784075626537073197859543676973361078226
 42: -0.2418435235272972098612791040961731308825521237856716084478
 43: -0.016140919971529999559027151264393843688684750325933798575846
 44: -0.19421629382524977940075138422573876870705077326216907070784
 45: 0.0005823272240831211562896982895347628329309522075432979721205
 46: -0.003548896057579971283049443937069821472196593871295023211134
 47: -0.003548896057579970996084527893382177030035652752819213477041
 48: -0.0005823272240831209214713908239388180574127968785226860036485
 49: 0.1882831561582560830410175730326752290559601815236834219935
 50: 0.01614091997152999949678673990099510337683478796613039525093
 51: 0.003548896057579970263580973686293308594012517037648309559938
 52: -0.0005823272240831215933763619502647863079206266870363728398741
 53: -0.000582327224083121835962641590269767851490025857758145421044
 54: -0.003548896057579970604364889183724701399044339701457299363594
 55: 0.24184352352729720986932124139307844684091554200793286056956
 56: 0.003548896057579970561280092362209959329977759403101312333006
 57: -0.0005823272240831218059624587388820793994597135278368650446355
 58: -0.0005823272240831215910117353237361207045300390247526672577472
 59: -0.0035488960575799703160371140505662410715795966946681420555736
 60: -0.0005823272240831209869417446779516484291781905189080715414583
 61: 0.0035488960575799710501056056371329511002590476818702059045275
 62: 0.0035488960575799713467418946359561900315896415951195602010554
 63: 0.000582327224083121164501379486720505138454831861472313731517
 64: -0.24747634710296806703524638226072648448353632224581841598187
 65: 0.01614091997152995749190853936766087269190620103544949391322
 66: -0.19275132528576068343345102436637327442682387716331721153023
 67: 0.20101377184908686483853810918682762171952913874102414898995
 68: -0.01614091997152995743336000373404311570395177294106070405294
 69: 0.2474763471029680670335637054856084096795948326941838502943


==> anc/S1469693.report <==
 Potential:       -14.6969384567
   Quality:       -32.2225476775
   Dim(GG):                    1
  S-Masses: 1x +10.391904 ; 1x  +9.796472 ; 1x  +8.321663 ; 1x  +7.363209 ; 4x  +7.151232 ; 1x  +6.166667 ; 1x  +5.333333 ; 2x  +3.846464 ; 1x  +3.333333 ; 4x  +3.091665 ; 1x  +2.180801 ; 1x  +2.150075 ; 1x  +1.813541 ; 2x  +0.666667 ; 27x  +0.000000 ; 1x  -0.694573 ; 2x  -1.000000 ; 1x  -1.310606 ; 4x  -1.319635 ; 1x  -1.337469 ; 1x  -1.434600 ; 4x  -1.923262 ; 1x  -2.151487 ; 1x  -2.340070 ; 2x  -2.500000 ; 2x  -2.513131 ; 1x  -2.582194
  G-Masses: 2x  +3.875000 ; 4x  +2.625000 ; 2x  +2.375000
  F-Masses: 2x  +7.750000 ; 4x  +5.250000 ; 2x  +4.804145 ; 2x  +4.750000 ; 4x  +4.532666 ; 2x  +4.249376 ; 2x  +4.036844 ; 4x  +3.107935 ; 2x  +2.757013 ; 4x  +2.672697 ; 4x  +1.530570 ; 2x  +1.119244 ; 2x  +1.037456 ; 4x  +0.605328 ; 2x  +0.456155 ; 4x  +0.428502 ; 4x  +0.094430 ; 2x  +0.039767 ; 4x  +0.027872
=== Position ===
1 2 4 6[s]: -0.101366
1 3 6 7[s]: +1.001470
1 3 6 8[s]: +0.183758
1 5 6 7[s]: +0.183758
1 5 6 8[s]: -0.041788
2 3 4 7[s]: -0.041788
2 3 4 8[s]: -0.183758
2 4 5 7[s]: +0.183758
2 4 5 8[s]: -1.001470
3 5 7 8[s]: +0.101366
1 3 4 7[c]: +1.036471
1 3 4 8[c]: -0.162576
1 4 5 7[c]: +0.162576
1 4 5 8[c]: +0.252894
2 3 6 7[c]: -0.252894
2 3 6 8[c]: +0.162576
2 5 6 7[c]: +0.162576
2 5 6 8[c]: +1.036471


==> anc/S1469693.v70T <==
# SPARSE-TENSOR-TEXTREP v1.0
name: V70
description: Position 70-vector on E7/SU(8) scalar manifold
dimensions: 70
entries: 70
param_qmfactor: 0
param_rpow: -0.45
param_xzoom: 0.01
potential: -14.696938456699068589183704448235350321594997617760917483008
quality: -32.2225476775
  0: -0.25036760965279616577342972857801617603958465415636989443296
  1: -0.5007352193055923315695000197923626053633348529971432862595
  2: -0.7511028289583884938778628310857017127194990284601803314931
  3: -1.001470438611184655888398916990878349436981968315960044194
  4: -0.7511028289583884998697055603575536051630072877558366503994
  5: -0.5007352193055923419885637176332823841224994907702698088085
  6: -0.2503676096527961716625812646879626711593237339669184596261
  7: 0.03578863425549880345648989822901601488174148168479525792858
  8: 0.00000000000000000003365485776404159548243204190407075919786007143007788002531
  9: -0.00000000000000000007171049945518902833394390062237337886986138623355476818281
 10: 0.000000000000000000023942437013144399998908517071592653466593211780031398131347
 11: -0.00000000000000000008120960365686440346218025920952262166168204488107000035754
 12: -0.04593941360464578990476023695900237523669863076552989776102
 13: 0.04593941360464579410031898569106360945238963662797901055775
 14: 0.00000000000000000005400145832040404121892595002364841527683407660376659450839
 15: -0.00000000000000000003673287755446934991759006418441407334238457797271065996722
 16: -0.000000000000000000030142595999157398073746596134908826646204275154973567599
 17: -0.00000000000000000004224292387999506755473688699966770299076420323457042226896
 18: 0.04593941360464579406240117912999784124956308091355851320002
 19: -0.04593941360464578990898718759813157675724732506367875198144
 20: -0.03578863425549879995384428852014251222260593609204135061086
 21: 0.04593941360464579604095002944979309866432389412831226415521
 22: 0.0459394136046457916907143145480835632808633924433739476636
 23: 0.00000000000000000003797394865379458060545670622214578905953260422045038089038
 24: 0.00000000000000000008679975740373211132501904420752672401738818986669505235133
 25: 0.04593941360464579203832791096969230162692608539724845970726
 26: 0.0459394136046457960432572646612194297844405449129034024016
 27: 0.00000000000000000002061439992334226398543478700081399771981899752449435498709
 28: -0.00000000000000000001309306242559903649518784957583442495783372135082609162868
 29: -0.014894504258021749837233659882869927401774074409639053094482
 30: 0.0000000000000000005776915551322080960349930070920071838152369565181922429905
 31: 0.0000000000000000028889019331642119340912491442857511888241467492900588987073
 32: -0.0000000000000000015540024615222738986862250855309223308763335815076626877264
 33: -0.0000000000000000014730859333913263440389453498939390940356402694776939097235
 34: 0.014894504258021743068358635341210797834188478453636940334008
 35: 0.0406439439192250814697573709217865611147939340191000736943
 36: 0.08128788783845016325373532786759888992543039754030582832741
 37: 0.04064394391922508352581855589861157918618135652395369179695
 38: 0.000000000000000003649727008783958752802468368911535744107502403161444872249
 39: 0.04064394391922507429431494167634482205034533115729972128027
 40: 0.08128788783845014514831253725977277939617799100840126783163
 41: 0.04064394391922507241269288129199364315799237770405684738025
 42: 0.04064394391922507437896859540179035068096124317221745686543
 43: -0.0000000000000000003868862813641804331695904715118266683518369796828109695167
 44: -0.0000000000000000004422052249505905936508957493779864863255755784276051392334
 45: 0.00000000000000000010432215332169498284340242721901908742020050274686638053057
 46: 0.00000000000000000006768049596632165190463579974455619700532870435589122358541
 47: -0.06322352227976097627535368762748064747818344302503002008258
 48: -0.2591178266841168545227465371407338099122375717626506210246
 49: 0.000000000000000000413903248331004780946074594807418451606176961429417286531
 50: 0.000000000000000000433897813791283387562628555776449127407377373527853085275
 51: -0.00000000000000000010920323321004237504933210157277307187047176028489148683047
 52: -0.00000000000000000013149176201199186653127262977052497785281643395508231826916
 53: -0.2591178266841168542592469452343011059270813095345954438347
 54: -0.06322352227976097627482402895879970219018391519746676700369
 55: 0.04064394391922506880959118180267856751856328498519071192526
 56: -0.0632235222797609787119598050823163881797116700781683792793
 57: 0.2591178266841168560392449298073183250993100573713958390931
 58: 0.0000000000000000001310526875070915132514128394269861569779438376140750900077
 59: -0.0000000000000000000682843504083355551958060644767486482867168831375092028552
 60: 0.2591178266841168560211246883179271378668009427336218470241
 61: -0.063223522279760978710323554148761230772373786008755988823
 62: 0.00000000000000000010833063585366750606113157574839587883043789005149376117733
 63: -0.00000000000000000010502997077492997976101838550144525507486329752721242609323
 64: -0.04064394391922507799937271711939236431138306850293313041435
 65: -0.0000000000000000003926565437186323272256107398375099236834827066657443358493
 66: 0.0000000000000000005176866908711963545926221556288565180284561968285207706292
 67: -0.0000000000000000004457434560825986582151752103427198619454558026076876264224
 68: 0.0000000000000000005354492190306954827672105166846994291413769857266900319844
 69: -0.04064394391922508356981487326069252443893108101408764695543

